Generalised Arc Consistency via the Synchronised Product of Finite Automata wrt a Constraint

Given an $m$ by $n$ matrix $V$ of domain variables $v_{i,j}$ (with $i$ from $1$ to $m$ and $j$ from $1$ to $n$), where each row $i$ must be accepted by a specified Deterministic Finite Automaton (DFA) $\mathcal{A}_i$ and each column $j$ must satisfy the same constraint $\texttt{ctr}$, we show how to use the \emph{synchronised product of DFAs wrt constraint} $\texttt{ctr}$ to obtain a Berge-acyclic decomposition ensuring Generalised Arc Consistency (GAC). Such decomposition consists of one \texttt{regular} and $n$ \texttt{table} constraints. We illustrate the effectiveness of this method by solving a hydrogen distribution problem, finding optimal solutions and proving optimality quickly.

==> anc/dfa.pl <==
% Purpose: Some operations on plain DFA i.e. no registers, no guards
% Author: Mats Carlsson
% Author: Nicolas Beldiceanu, IMT Atlantique (kernel_negation/2, kernel_pcyclic/2, kernel_ncyclic/2, kernel_rotate/2, kernel_cartesian_product/5,
%                                             print_nb_states/3, within/3)

% Any copyright is dedicated to the Public Domain.
% https://creativecommons.org/publicdomain/zero/1.0/

:- module(dfa, [
	regex_kernel/2,
	regex_acyclic/1,
	kernel_closure/2,
	% kernel_complement/2, NOT provided because it should be wrt. an alphabet
	kernel_intersection/3,
	kernel_union/3,
	kernel_difference/3,
	kernel_concatenation/3,
	kernel_insertion/3,
    kernel_pcut/3,
    kernel_scut/3,
    kernel_negation/2,
    kernel_pcyclic/2,
    kernel_ncyclic/2,
    kernel_rotate/2,
    kernel_cartesian_product/5,
	kernel_normalize/2,
	kernel_string/2,
	kernel_print_dot/1,
	rename_states/2,
    get_states/2,
    print_nb_states/3,   
    within/3]).

:- use_module(library(lists)).
:- use_module(library(ordsets)).
:- use_module(library(avl)).
:- use_module(library(ugraphs)).
:- use_module(library(clpfd)).

/***
EXPORTED PREDICATES:

%% Kernel ::=    kernel(SourcesSinks,Arcs)

%% where Alphabet should be a plain Prolog list

%% Regex ::=    [w,o,r,d] // plain Prolog list of atomic symbols
%%         |    {Regex,Regex,...} // union over set of regex
%%         |    *(Regex) // Kleene star
%%         |    (Regex /\ Regex) // intersection
%%         |    (Regex \/ Regex) // union
%%         |    (Regex \  Regex) // difference
%%         |    (Regex + Regex) // concatenation
%%         |    ins(Regex,S) // L(Regex) with the symbol S inserted once, somewhere
%%         |    truncate(Regex,1) // the set of strings of L(Regex) truncated to length at most one
%%         |    tail(Regex,1) // the set of strings of L(Regex) truncated to tails of length at most one
%%         |    prefix(Regex) // the set of prefixes of L(Regex)
%%         |    suffix(Regex) // the set of suffixes of L(Regex)
%%         |    pcut(Regex,s) // L(Regex) minus the set of prefixes of L(Regex) that end with the first occurrence of s
%%         |    scut(Regex,s) // L(Regex) minus the set of suffixes of L(Regex) that begin with the last occurrence of s
%%         |    empty_set // empty set
%%         |    {} // empty word
%%        N.B.  \(Regex) // complement NOT provided because it should be wrt. an alphabet

%. regex_kernel(+Regex, -Kernel)
%%
%% Computes the normalized kernel that recognizes Regex.

%. regex_acyclic(+Regex)
%%
%% True if the normalized kernel that recognizes Regex does not contain a cycle.

%. kernel_closure(+Kernel, -Closure)
%%
%% Computes the Kleene closure of a kernel.

%. kernel_intersection(+Kernel1, +Kernel2, -Intersection)
%%
%% Computes the intersection of two kernels.

%. kernel_union(+Kernel1, +Kernel2, -Union)
%%
%% Computes the union of two kernels.

%. kernel_difference(+Kernel1, +Kernel2, -Difference)
%%
%% Computes the difference of two kernels.

%. kernel_concatenation(+Kernel1, +Kernel2, -Concatenation)
%%
%% Computes the concatenation of two kernels.

%. kernel_insertion(+Kernel, +Symbol, -Insertion)
%%
%% Computes the kernel corresponding to ins(...,Symbol)

%. kernel_truncate(+Kernel, +N, -Truncation)
%%
%% Computes the kernel corresponding to truncate(...,N)

%. kernel_tail(+Kernel, +N, -Tail)
%%
%% Computes the kernel corresponding to tail(...,N)

%. kernel_prefix(+Kernel, -Prefix)
%%
%% Computes the kernel corresponding to prefix(...)

%. kernel_suffix(+Kernel, -Suffix)
%%
%% Computes the kernel corresponding to suffix(...)

%. kernel_pcut(+Kernel, +S, -PCut)
%%
%% Computes the kernel corresponding to pcut(...,S)

%. kernel_scut(+Kernel, +S, -Scut)
%%
%% Computes the kernel corresponding to scut(...,S)

%. kernel_negation(+Kernel, -Negation)
%%
%% Computes the kernel corresponding to the negation of Kernel

%. kernel_pcyclic(+Kernel, -PCyclic)
%%
%% Computes rotate(Automaton)-Automaton (more solutions)

%. kernel_ncyclic(+Kernel, -NCyclic)
%%
%% Computes rotate(negation(Automaton)) (less solutions)

%. kernel_rotate(+Kernel, -Rotate)
%%
%% Computes the kernel corresponding to the rotational automaton of Kernel

%. kernel_cartesian_product(+Kernels, +SourceVarsCtrs, -Kernel, -Labels, -States)
%%
%% Computes the kernel corresponding to the synchronised cartesian product of a set of automata wrt a given constraint

%. kernel_normalize(+Kernel1, -Kernel2)
%%
%% Makes a kernel determinate if need be, and minimize it.

%. kernel_print_dot(+Kernel)
%%
%% Prints a kernel as a digraph in the dot language.

%. kernel_string(+Kernel, -String)
%%
%% Generate a string that the kernel recognizes. Enumerate all strings on backtracking.
%% N.B. Kernel must be normalized.
***/

regex_kernel(kernel(SourceSink,Arcs), kernel(SourceSink,Arcs)) :- !. % allows to combine already computed automata within regular expressions

regex_kernel(empty_set, kernel([],[])) :- !.
regex_kernel(Regexp, Kernel) :-
	empty_avl(AVL),
	regex_kernel(Regexp, Kernel, AVL, _).

regex_kernel(kernel(SourceSink,Arcs), kernel(SourceSink,Arcs), AVL0, AVL) :- !, % allows to combine already computed automata within regular expressions
	AVL = AVL0.
regex_kernel(Regexp, Kernel, AVL0, AVL) :-
	avl_fetch(Regexp, AVL0, Kernel), !,
	AVL = AVL0.
regex_kernel(Regexp, Kernel, AVL0, AVL) :-
	regex_kernel_rec(Regexp, Kernel0, AVL0, AVL1),
	kernel_normalize(Kernel0, Kernel),
	avl_store(Regexp, AVL1, Kernel, AVL).

regex_kernel_rec((R1\/R2), Kernel) --> !,
	regex_kernel(R1, K1),
	regex_kernel(R2, K2),
	{kernel_union(K1, K2, Kernel)}.
regex_kernel_rec((R1/\R2), Kernel) --> !,
	regex_kernel(R1, K1),
	regex_kernel(R2, K2),
	{kernel_intersection(K1, K2, Kernel)}.
regex_kernel_rec((R1\R2), Kernel) --> !,
	regex_kernel(R1, K1),
	regex_kernel(R2, K2),
	{kernel_difference(K1, K2, Kernel)}.
regex_kernel_rec(*(R1), Kernel) --> !,
	regex_kernel(R1, K1),
	{kernel_closure(K1, Kernel)}.
% regex_kernel_rec(\(R1), Kernel) --> !,
% 	regex_kernel(R1, K1),
% 	{kernel_complement(K1, Kernel)}.
regex_kernel_rec((R1+R2), Kernel) --> !,
	regex_kernel(R1, K1),
	regex_kernel(R2, K2),
	{kernel_concatenation(K1, K2, Kernel)}.
regex_kernel_rec(ins(R1,S), Kernel) --> !,
	regex_kernel(R1, K1),
	{kernel_insertion(K1, S, Kernel)}.
regex_kernel_rec(truncate(R1,1), Kernel) --> !,
	regex_kernel(R1, K1),
	{kernel_truncate(K1, 1, Kernel)}.
regex_kernel_rec(tail(R1,1), Kernel) --> !,
	regex_kernel(R1, K1),
	{kernel_tail(K1, 1, Kernel)}.
regex_kernel_rec(prefix(R1), Kernel) --> !,
	regex_kernel(R1, K1),
	{kernel_prefix(K1, Kernel)}.
regex_kernel_rec(suffix(R1), Kernel) --> !,
	regex_kernel(R1, K1),
	{kernel_suffix(K1, Kernel)}.
regex_kernel_rec(pcut(R1,S), Kernel) --> !,
	regex_kernel(R1, K1),
	{kernel_pcut(K1, S, Kernel)}.
regex_kernel_rec(scut(R1,S), Kernel) --> !,
	regex_kernel(R1, K1),
	{kernel_scut(K1, S, Kernel)}.
regex_kernel_rec({}, Kernel) --> !,
	regex_kernel([], Kernel).
regex_kernel_rec({Tree}, Kernel) --> !,
	{orify(Tree, Regexp)},
	regex_kernel(Regexp, Kernel).
regex_kernel_rec(String, Kernel) -->
	{length(String, _)}, !,
	{Kernel = kernel([source(S1),sink(S4)], Arcs)},
	(   foreach(A,String),
	    foreach(arc(S2,A,S3),Arcs),
	    fromto(S1,S2,S3,S4)
	do  []
	).

orify((X,Y), (R\/S)) :- !,
	orify(X, R),
	orify(Y, S).
orify(X, X).

regex_acyclic(Regexp) :-
	regex_kernel(Regexp, kernel(_,Arcs)),
	(   foreach(arc(Q1,_,Q2),Arcs),
	    foreach(Q1-Q2,Edges)
	do  true
	),
	vertices_edges_to_ugraph([], Edges, G),
	top_sort(G, _).	

kernel_closure(Kernel1, Closure) :-
	kernel_parts(Kernel1, Sources, Sinks, _, Arcs, _),
	tag_sources_sinks(Sources, Sources, Sinks1, Sources1),
	tag_sources_sinks([], Sinks, [], Sinks2),
	ord_union([Sinks1, Sinks2, Sources1], SS3),
	(   foreach(arc(Q3,A,Q4),Arcs),
	    fromto(Arcs1,Arcs2,Arcs6,[]),
	    param(Sinks,Sources)
	do  (   ord_member(Q4, Sinks)
	    ->  Arcs5 = [arc(Q3,A,Q4)|Arcs6],
		(   foreach(Q5,Sources),
		    fromto(Arcs2,Arcs3,Arcs4,Arcs5),
		    param(Q3,A)
		do  Arcs3 = [arc(Q3,A,Q5)|Arcs4]
		)
	    ;   Arcs2 = [arc(Q3,A,Q4)|Arcs6]
	    )
	),
	Closure = kernel(SS3,Arcs1).
	

kernel_complement(Kernel1, Complement) :-
	kernel_parts(Kernel1, Sources, Sinks, States, Arcs, _),
	Complement = kernel(SourcesSinks2,Arcs),
	ord_subtract(States, Sinks, NotSinks),
	tag_sources_sinks(Sources, NotSinks, Sources2, Sinks2),
	append(Sources2, Sinks2, SourcesSinks2).

kernel_intersection(Kernel1, Kernel2, Intersection) :-
	Intersection = kernel(SourcesSinks3,Arcs3),
	kernel_parts(Kernel1, Sources1, Sinks1, _, Arcs1, _),
	kernel_parts(Kernel2, Sources2, Sinks2, _, Arcs2, _),
	pairs(Sources1, Sources2, Sources3, []),
	closure(Sources3, Sources3, Closure, Arcs1, Arcs2, Arcs3, []),
	pairs(Sinks1, Sinks2, Sinks3, []),
	ord_intersection(Sinks3, Closure, Sinks3c),
	tag_sources_sinks(Sources3, Sinks3c, SS1, SS2),
	append(SS1, SS2, SourcesSinks3).

kernel_union(Kernel1, Kernel2, Union) :-
	kernel_parts(Kernel1, Sources1, Sinks1, _, Arcs1, _),
	kernel_parts(Kernel2, Sources2, Sinks2, _, Arcs2, _),
	append(Sources1, Sources2, Sources12),
	append(Sinks1, Sinks2, Sinks12),
	append(Arcs1, Arcs2, Arcs12),
	tag_sources_sinks(Sources12, Sinks12, TSo12, TSi12),
	append(TSo12, TSi12, SS12),
	Union = kernel(SS12,Arcs12).

kernel_difference(Kernel, kernel([],[]), Kernel) :- !. % bug fix by Nicolas
kernel_difference(Kernel1, Kernel2, Difference) :-
	kernel_parts(Kernel1, _, _, _, _    , Alpha1),
	kernel_parts(Kernel2, Sources2, Sinks2, _, Arcs2, Alpha2),
	tag_sources_sinks(Sources2, Sinks2, TSo2, TSi2),
	append(TSo2, TSi2, SS2),
	ord_union(Alpha1, Alpha2, Alpha3),
	ord_subtract(Alpha3, Alpha2, ToAdd2),
	(   foreach(A2,ToAdd2),
	    foreach(arc(_,A2,_),New2)
	do  true
	),
	append(Arcs2, New2, Arcs22),
	kernel_complement(kernel(SS2,Arcs22), K2C),
	kernel_intersection(Kernel1, K2C, Difference).

kernel_concatenation(Kernel1, Kernel2, Concat) :-
	kernel_parts(Kernel1, Sources1, Sinks1, _, Arcs1, _),
	kernel_parts(Kernel2, Sources2, Sinks2, _, Arcs2, _),
	Concat = kernel(SS3,Arcs3),
	tag_sources_sinks(Sources1, Sinks2, Sources3, Sinks3),
	(   foreach(arc(Q5,A5,R5),Arcs1),
	    fromto(New3,New4,New7,[]),
	    param(Sinks1,Sources2)
	do  (   ord_nonmember(R5, Sinks1) -> New4 = New7
	    ;   (   foreach(So5,Sources2),
		    fromto(New4,New5,New6,New7),
		    param(Q5,A5)
		do  New5 = [arc(Q5,A5,So5)|New6]
		)
	    )
	),
	(   ord_disjoint(Sources1, Sinks1) -> Sources4 = []
	;   tag_sources_sinks(Sources2, [], Sources4, [])
	),
	append([Sources3, Sources4, Sinks3], SS3),
	ord_union([Arcs1,Arcs2,New3], Arcs3).

kernel_insertion(Kernel1, Symbol, Insertion) :-
	kernel_parts(Kernel1, Sources1, _, States1, Arcs1, _),
	kernel_parts(Kernel1, _, Sinks2, States2, Arcs2, _),
	Insertion = kernel(SS3,Arcs3),
	tag_sources_sinks(Sources1, Sinks2, Sources3, Sinks3),
	(   foreach(Q1,States1),
	    foreach(Q2,States2),
	    foreach(arc(Q1,Symbol,Q2),New3),
	    param(Symbol)
	do  true
	),
	append(Sources3, Sinks3, SS3),
	ord_union([Arcs1,Arcs2,New3], Arcs3).

kernel_truncate(Kernel1, 1, Truncation) :-
	kernel_normalize(Kernel1, Kernel2), % precondition!
	Kernel2 = kernel(SS2,Arcs2),
	(   Arcs2 = [] -> Truncation = Kernel2
	;   memberchk(source(Src), SS2),
	    (   foreach(Arc,Arcs2),
		fromto(Arcs3,Arcs4,Arcs5,[]),
		param(Src,Q3)
	    do  Arc = arc(Q1,A,_),
		(   Q1==Src -> Arcs4 = [arc(Src,A,Q3)|Arcs5]
		;   Arcs4 = Arcs5
		)
	    ),
	    (memberchk(sink(Src), SS2) -> Sinks3 = [Src,Q3] ; Sinks3 = [Q3]),
	    tag_sources_sinks([Src], Sinks3, TSS1, TSS2),
	    append(TSS1, TSS2, TSS12),
	    Truncation = kernel(TSS12,Arcs3)
	).

kernel_tail(Kernel1, 1, Tail) :-
	kernel_normalize(Kernel1, Kernel2), % precondition!
	Kernel2 = kernel(SS2,Arcs2),
	(   Arcs2 = [] -> Tail = Kernel2
	;   memberchk(source(Src), SS2),
	    (   foreach(Arc,Arcs2),
		fromto(Arcs3,Arcs4,Arcs5,[]),
		param(SS2,Src,Sink)
	    do  Arc = arc(_,A,Q),
		(   memberchk(sink(Q), SS2) -> Arcs4 = [arc(Src,A,Sink)|Arcs5]
		;   Arcs4 = Arcs5
		)
	    ),
	    (memberchk(sink(Src), SS2) -> Sources3 = [Src,Sink] ; Sources3 = [Src]),
	    tag_sources_sinks(Sources3, [Sink], TSS1, TSS2),
	    append(TSS1, TSS2, TSS12),
	    Tail = kernel(TSS12,Arcs3)
	).

%% make all states sinks, keeping sources
kernel_prefix(Kernel1, Prefix) :-
	Kernel1 = kernel(SS1,Arcs),
	(   foreach(SS,SS1),
	    fromto(SS2,SS3,SS4,SS5)
	do  (SS = source(_) -> SS3 = [SS|SS4] ; SS3 = SS4)
	),
	(   foreach(arc(Q1,_,Q2),Arcs),
	    fromto(SS5,SS6,SS7,[])
	do  SS6 = [sink(Q1),sink(Q2)|SS7]
	),
	sort(SS2, SS8),
	Prefix = kernel(SS8,Arcs).

%% make all states sources, keeping sinks
kernel_suffix(Kernel1, Suffix) :-
	Kernel1 = kernel(SS1,Arcs),
	(   foreach(SS,SS1),
	    fromto(SS2,SS3,SS4,SS5)
	do  (SS = sink(_) -> SS3 = [SS|SS4] ; SS3 = SS4)
	),
	(   foreach(arc(Q1,_,Q2),Arcs),
	    fromto(SS5,SS6,SS7,[])
	do  SS6 = [source(Q1),source(Q2)|SS7]
	),
	sort(SS2, SS8),
	Suffix = kernel(SS8,Arcs).

%% given Arcs, Source, Sinks
%% let Arcs' = Arcs not over s :: Arcs'
%% let E = {v-v' | arc(v,_,v') in Arcs'} :: Edges1
%% let R = states reachable from Source in E :: Reachable
%% let Sources' = {source(q) | v in R /\ arc(v,s,q) in Arcs} :: Sources1
%% let Kernel' = kernel({Source}++Sinks, Arcs')
%% let Kernel'' = kernel(Sources'++Sinks, Arcs)
%% 
%% return Kernel' union Kernel''
kernel_pcut(Kernel1, S, PCut) :-
	Kernel1 = kernel(SS1,Arcs), % assume normalized
	selectchk(source(Source), SS1, Sinks),
	(   foreach(arc(Q1,A,Q2),Arcs),
	    fromto(Arcs1,Arcs2,Arcs3,[]),
	    fromto(Edges1,Edges2,Edges3,[]),
	    param(S)
	do  (   A==S -> Edges2 = Edges3, Arcs2 = Arcs3
	    ;   true -> Edges2 = [Q1-Q2|Edges3], Arcs2 = [arc(Q1,A,Q2)|Arcs3]
	    )
	),
	vertices_edges_to_ugraph([], Edges1, G),
	reachable(Source, G, Reachable),
	(   foreach(arc(Q3,B,Q4),Arcs),
	    fromto(Sources1,Sources2,Sources3,Sinks),
	    param(S,Reachable)
	do  (   B==S, ord_member(Q3, Reachable)
	    ->  Sources2 = [source(Q4)|Sources3]
	    ;   Sources2 = Sources3
	    )
	),
	(   Sources1 = Sinks -> PCut = Kernel1
	;   sort(Sources1, SS2),
	    K1 = kernel(SS1,Arcs1),
	    K2 = kernel(SS2,Arcs),
	    kernel_normalize(K1, K1N),
	    kernel_normalize(K2, K2N),
	    kernel_union(K1N, K2N, PCut)
	).

%% given Arcs, Source, Sinks
%% let Arcs' = Arcs not over s :: Arcs1
%% let E = {v'-v | arc(v,_,v') in Arcs'} :: Edges1
%% let R = states reachable from Sinks in E :: Reachable
%% let Sinks' = {sink(q) | v in R /\ arc(q,s,v) in Arcs} :: Sinks1
%% let Kernel' = kernel({Source}++Sinks, Arcs')
%% let Kernel'' = kernel({Source}++Sinks', Arcs)
%% 
%% return Kernel' union Kernel''
kernel_scut(Kernel1, S, SCut) :-
	Kernel1 = kernel(SS1,Arcs), % assume normalized
	selectchk(source(Source), SS1, Sinks),
	(   foreach(sink(SQ),Sinks),
	    foreach(SQ,SQs)
	do  true
	),
	(   foreach(arc(Q1,A,Q2),Arcs),
	    fromto(Arcs1,Arcs2,Arcs3,[]),
	    fromto(Edges1,Edges2,Edges3,[]),
	    param(S)
	do  (   A==S -> Edges2 = Edges3, Arcs2 = Arcs3
	    ;   true -> Edges2 = [Q2-Q1|Edges3], Arcs2 = [arc(Q1,A,Q2)|Arcs3]
	    )
	),
	vertices_edges_to_ugraph(SQs, Edges1, G),
	(   foreach(SQ1,SQs),
	    foreach(Res,Ress),
	    param(G)
	do  reachable(SQ1, G, Res)
	),
	ord_union(Ress, Reachable),
	(   foreach(arc(Q3,B,Q4),Arcs),
	    fromto(Sinks1,Sinks2,Sinks3,[]),
	    param(S,Reachable)
	do  (   B==S, ord_member(Q4, Reachable)
	    ->  Sinks2 = [sink(Q3)|Sinks3]
	    ;   Sinks2 = Sinks3
	    )
	),
	(   Sinks1 = [] -> SCut = Kernel1
	;   sort([source(Source)|Sinks1], SS2),
	    K1 = kernel(SS1,Arcs1),
	    K2 = kernel(SS2,Arcs),
	    kernel_normalize(K1, K1N),
	    kernel_normalize(K2, K2N),
	    kernel_union(K1N, K2N, SCut)
	).

%% rename states to brand new variables
%% if need be, add extra "black hole" state
%% ensure that every combo <state,letter> has at least one transition
%% output Sources, Sinks, States, Arcs, Alphabet as ordered sets
kernel_parts(Kernel1, Sources, Sinks, States, Arcs, Alphabet) :-
	rename_states(Kernel1, Kernel2),
	Kernel2 = kernel(SourcesSinks,Arcs1),
	(   foreach(Item,SourcesSinks),
	    fromto(Sources1,So1,So2,[]),
	    fromto(Sinks1,Si1,Si2,[]),
	    foreach(Y,Qs4)
	do  (   Item = source(Y) -> So1 = [Y|So2], Si1 = Si2
	    ;   Item = sink(Y)   -> So1 = So2, Si1 = [Y|Si2]
	    )
	),
	sort(Sources1, Sources),
	sort(Sinks1, Sinks),
	sort(Arcs1, Arcs2),
	(   foreach(arc(Q1,A1,Q2),Arcs2),
	    foreach(Q1*A1,Out1),
	    foreach(A1,As),
	    fromto(Qs1,Qs2,Qs3,Qs4)
	do  Qs2 = [Q1,Q2|Qs3]
	),
	sort(As, Alphabet),
	sort(Qs1, States1),
	sort(Out1, Out2),
	pairs(States1, Alphabet, Out3, []),
	ord_subtract(Out3, Out2, Out4),
	(   Out4 = [] -> Arcs = Arcs2, States = States1
	;   (   foreach(Q3*A3,Out4),
		foreach(arc(Q3,A3,Aux),Arcs3),
		param(Aux)
	    do  true
	    ),
	    (   foreach(A4,Alphabet),
		foreach(arc(Aux,A4,Aux),Arcs4),
		param(Aux)
	    do  true
	    ),
	    ord_union([Arcs2,Arcs3,Arcs4], Arcs),
	    ord_add_element(States1, Aux, States)
	).

rename_states(kernel(SourcesSinks1,Arcs1), kernel(SourcesSinks2,Arcs2)) :-
	rename_states(SourcesSinks1, SourcesSinks2, KL1, KL2),
	rename_states(Arcs1, Arcs2, KL2, []),
	keysort(KL1, KL3),
	keyclumped(KL3, KL4),
	(   foreach(_-Clump,KL4)
	do  (   foreach(X,Clump),
		param(X)
	    do  true
	    )
	).

rename_states(L1, L2) -->
	(   foreach(X,L1),
	    foreach(Y,L2)
	do  (   {X = source(Q1)}
	    ->  {Y = source(Q2)}, [Q1-Q2]
	    ;   {X = sink(Q1)}
	    ->  {Y = sink(Q2)}, [Q1-Q2]
	    ;   {X = arc(Q1,A,Q3)}
	    ->  {Y = arc(Q2,A,Q4)}, [Q1-Q2,Q3-Q4]
	    )
	).

tag_sources_sinks(Sources, Sinks, SS1, SS2) :-
	(   foreach(Q1,Sources),
	    foreach(source(Q1),SS1)
	do  true
	),
	(   foreach(Q2,Sinks),
	    foreach(sink(Q2),SS2)
	do  true
	).

pairs(Xs, Ys) -->
	(   foreach(X,Xs),
	    param(Ys)
	do  (   foreach(Y,Ys),
		param(X)
	    do  [X*Y]
	    )
	).

closure([], Closure, Closure, _, _) --> [].
closure([P1*P2|L1], Sofar1, Closure, Arcs1, Arcs2) -->
	{filter_arcs(Arcs1, P1, Arcs3)},
	{filter_arcs(Arcs2, P2, Arcs4)},
	{keyclumped(Arcs3, KL1)},
	{keyclumped(Arcs4, KL2)},
	(   foreach(A-Clump1,KL1),
	    fromto(Incr,S0,S6,[]),
	    param(KL2,P1,P2)
	do  (   foreach(B-Clump2,KL2),
		fromto(S0,S1,S5,S6),
		param(A,Clump1,P1,P2)
	    do  (   {A==B} ->
		    (   foreach(X,Clump1),
			fromto(S1,S2,S4,S5),
			param(A,Clump2,P1,P2)
		    do  (   foreach(Y,Clump2),
			    fromto(S2,[X*Y|S3],S3,S4),
			    param(A,P1,P2,X)
			do  [arc(P1*P2,A,X*Y)]
			)				      
		    )
		;   {S1 = S5}
		)
	    )
	),
	{sort(Incr, Incr1)},
	{ord_union(Sofar1, Incr1, Sofar2, L2)},
	{append(L1, L2, L3)},
	closure(L3, Sofar2, Closure, Arcs1, Arcs2).

filter_arcs([], _, []).
filter_arcs([arc(P,A,Q)|Arcs], P1, KL) :-
	compare(K, P, P1),
	filter_arcs(K, A, Q, Arcs, P1, KL).

filter_arcs(<, _, _, Arcs, P1, KL) :-
	filter_arcs(Arcs, P1, KL).
filter_arcs(=, A, Q, Arcs, P1, [A-Q|KL]) :-
	filter_arcs(Arcs, P1, KL).
filter_arcs(>, _, _, _,    _,  []).

%% first, transform to DFA if need be
%% then, minimize
kernel_normalize(kernel(SourcesSinks,_), kernel([],[])) :- \+ memberchk(source(_), SourcesSinks), !. % at least one source, otherwise empty set (Nicolas)
kernel_normalize(kernel(SourcesSinks,_), kernel([],[])) :- \+ memberchk(  sink(_), SourcesSinks), !. % at least one sink  , otherwise empty set (Nicolas, as cartesian product may create an automaton without sink state: want to catch this case immediatly)
kernel_normalize(Kernel1, Kernel3) :-
	ensure_dfa(Kernel1, Kernel2),
	Kernel2 = kernel(SourcesSinks1,Arcs1),
	Kernel3 = kernel(SourcesSinks3,Arcs3),
	make_penta(SourcesSinks1, Arcs1, Penta1),
	remove_unreachable(Penta1, Penta2),
	Penta2 = penta(States2,_,_,_,Sinks2),
	ord_subtract(States2, Sinks2, NonSinks2),
	(   Sinks2\==[], NonSinks2\==[] -> Partition0 = [NonSinks2,Sinks2]
	;   true -> Partition0 = [States2]
	),
	refine_partition(Partition0, Partition, Penta2),
	collapse(Penta2, Partition, Penta3),
	Penta3 = penta(_,_,ArcsF3,Sources3,Sinks3),
	avl_to_list(ArcsF3, ArcsL3),
	(   foreach((P-A)-Q,ArcsL3),
	    foreach(arc(P,A,Q),Arcs3)
	do  true
	),
	tag_sources_sinks(Sources3, Sinks3, SS1, SS2),
	append(SS1, SS2, SourcesSinks3),
	numbervars(Kernel3, 0, _).

make_penta(SourcesSinks, Arcs, penta(States,Alfabet,ArcsF,Sources,Sinks)) :-
	(   foreach(Item,SourcesSinks),
	    fromto(Sources0,So1,So2,[]),
	    fromto(Sinks0,Si1,Si2,[])
	do  (   Item = source(Y) -> So1 = [Y|So2], Si1 = Si2
	    ;   Item = sink(Y)   -> So1 = So2, Si1 = [Y|Si2]
	    )
	),
	(   foreach(arc(P,A,Q),Arcs),
	    foreach(A,Alfa0),
	    foreach((P-A)-Q,ArcsFL),
	    fromto(States0,[P,Q|S],S,[])
	do  true
	),
	sort(ArcsFL, ArcsFOL),
	ord_list_to_avl(ArcsFOL, ArcsF),
	sort(States0, States1),
	sort(Alfa0, Alfabet),
	sort(Sources0, Sources),
	sort(Sinks0, Sinks),
	ord_union([States1,Sources,Sinks], States).

remove_unreachable(Penta1, Penta2) :-
	Penta1 = penta(_,      Alfa,ArcsF1,Sources1,Sinks1),
	Penta2 = penta(States2,Alfa,ArcsF2,Sources2,Sinks2),
	avl_to_list(ArcsF1,ArcsFL),
	(   foreach((P-_)-Q,ArcsFL),
	    fromto(EdgesF1,[P-Q|EdgesF2],EdgesF2,AuxF),
	    fromto(EdgesB1,[Q-P|EdgesB2],EdgesB2,AuxB)
	do  true
	),
	(   foreach(So,Sources1),
	    fromto(AuxF,[(*)-So|AuxF1],AuxF1,[])
	do  true
	),
	(   foreach(Si,Sinks1),
	    fromto(AuxB,[(*)-Si|AuxB1],AuxB1,[])
	do  true
	),
	vertices_edges_to_ugraph([*], EdgesF1, GF),
	vertices_edges_to_ugraph([*], EdgesB1, GB),
	reachable(*, GF, ReachF),
	reachable(*, GB, ReachB),
	ord_intersection(ReachF, ReachB, ReachFB),
	ord_del_element(ReachFB, *, States2),
	ord_intersection(Sources1, States2, Sources2),
	ord_intersection(Sinks1, States2, Sinks2),
	(   foreach((P1-A1)-Q1,ArcsFL),
	    fromto(ArcsFL2,ArcsFL3,ArcsFL4,[]),
	    param(States2)
	do  (   ord_member(P1,States2),
		ord_member(Q1,States2) ->
		ArcsFL3 = [(P1-A1)-Q1|ArcsFL4]
	    ;   ArcsFL3 = ArcsFL4
	    )
	),
	ord_list_to_avl(ArcsFL2, ArcsF2).

refine_partition(Part0, Part, Penta) :-
	(   fromto(1,_,D,0),
	    fromto(Part0,Part1,Part2,Part),
	    param(Penta)
	do  refine_partition1(Part1, Part2, Penta),
	    length(Part1, N1),
	    length(Part2, N2),
	    D is N1-N2	
	).

refine_partition1(Part1, Part2, Penta) :-
	Penta = penta(_,Alfa,ArcsF,_,_),
	(   foreach(Part,Part1),
	    count(I,1,_),
	    fromto(AL,AL1,AL3,[])
	do  (   foreach(S,Part),
		fromto(AL1,[S-I|AL2],AL2,AL3),
		param(I)
	    do  true
	    )
	),
	sort(AL, AOL),
	ord_list_to_avl(AOL, Map),
	(   foreach(Q-J,AL),
	    foreach((J-SignSet)-Q,KL1),
	    param(Alfa,Map,ArcsF)
	do  (   foreach(A,Alfa),
		fromto(Sign,Sign1,Sign2,[]),
		param(Q,Map,ArcsF)
	    do  (   avl_fetch(Q-A, ArcsF, R) ->
		    avl_fetch(R, Map, R1),
		    Sign1 = [s(A,R1)|Sign2]
		;   Sign1 = Sign2
		)
	    ),
	    sort(Sign, SignSet)
	),
	keysort(KL1, KL2),
	keyclumped(KL2, KL3),
	(   foreach(_-Clump,KL3),
	    foreach(Clump,Part2)
	do  true
	).

collapse(Penta1, Partition, Penta2) :-
	Penta1 = penta(States1,Alfa,Arcs1,Sources1,Sinks1),
	Penta2 = penta(States2,Alfa,Arcs2,Sources2,Sinks2),
	(   foreach(Part,Partition),
	    fromto(AL,AL1,AL3,[])
	do  (   foreach(S0,Part),
		fromto(AL1,[S0-SI|AL2],AL2,AL3),
		param(SI)
	    do  true
	    )
	),
	sort(AL, AOL),
	list_to_avl(AOL, Map),
	(   foreach(Q1,States1),
	    foreach(R1,States1b),
	    param(Map)
	do  avl_fetch(Q1, Map, R1)
	),
	avl_to_list(Arcs1, Arcs1L),
	(   foreach((P-A)-Q,Arcs1L),
	    foreach((R-A)-S,Arcs2L),
	    param(Map)
	do  avl_fetch(P, Map, R),
	    avl_fetch(Q, Map, S)
	),
	sort(Arcs2L, Arcs2OL),
	ord_list_to_avl(Arcs2OL, Arcs2),
	(   foreach(Q2,Sources1),
	    foreach(R2,Sources1b),
	    param(Map)
	do  avl_fetch(Q2, Map, R2)
	),
	(   foreach(Q3,Sinks1),
	    foreach(R3,Sinks1b),
	    param(Map)
	do  avl_fetch(Q3, Map, R3)
	),
	sort(States1b, States2),
	sort(Sources1b, Sources2),
	sort(Sinks1b, Sinks2).

/* NFA to DFA: standard powerset construction algorithm. */

ensure_dfa(Kernel1, Kernel2) :-
	kernel_parts(Kernel1, Sources, Sinks, _, Arcs, Alphabet),
	(   foreach(arc(Q1,A,Q2),Arcs),
	    foreach(Q1*A - Q2,KL1)
	do  true
	),
	keyclumped(KL1, KL2),
	(   Sources = [_,_|_] -> true
	;   member(_-[_,_|_], KL2) -> true
	), !,
	ord_list_to_avl(KL2, Trans),
	det_closure([Sources], Alphabet, Trans, [Sources], DStates, [], DArcs),
	DSources = [Sources],
	det_select(DStates, Sinks, DSinks),
	tag_sources_sinks(DSources, DSinks, ESources, ESinks),
	append(ESources, ESinks, ESS),
	Kernel2 = kernel(ESS,DArcs).
ensure_dfa(Kernel, Kernel).

det_closure([], _, _, States, States, Arcs, Arcs).
det_closure([R1|Queue], Alphabet, Trans, States0, States, Arcs0, Arcs) :-
	det_arcs(R1, Alphabet, Trans, Arcs2),
	sort(Arcs2, Arcs3),
	(   foreach(arc(_,_,R2),Arcs3),
	    foreach(R2,R2s)
	do  true
	),
	sort(R2s, R3s),
	ord_subtract(R3s, States0, New),
	ord_union(R3s, States0, States1),
	ord_union(Arcs0, Arcs3, Arcs1),
	append(Queue, New, Queue1),
	det_closure(Queue1, Alphabet, Trans, States1, States, Arcs1, Arcs).

det_arcs(R1, Alphabet, Trans, Arcs) :-
	(   foreach(A,Alphabet),
	    foreach(Arc,Arcs),
	    param(R1,Trans)
	do  (   foreach(Q1,R1),
		fromto(Qs1,Qs2,Qs3,[]),
		param(A,Trans)
	    do  avl_fetch(Q1*A, Trans, Q1As),
		append(Q1As, Qs3, Qs2)
	    ),
	    sort(Qs1, Qs4),
	    Arc = arc(R1,A,Qs4)
	).

det_select(All, Key, Selected) :-
	(   foreach(X,All),
	    fromto(Selected,Sel1,Sel2,[]),
	    param(Key)
	do  (   ord_disjoint(X, Key) -> Sel1 = Sel2
	    ;   Sel1 = [X|Sel2]
	    )
	).
	
kernel_string(Kernel, String) :-
	Kernel = kernel(SourcesSinks,Arcs),
	(   foreach(Item,SourcesSinks),
	    fromto(Init1,Init2,Init3,Init4),
	    fromto(Sinks1,Si1,Si2,[])
	do  (   Item = source(Y) -> Init2 = [Y-[]|Init3], Si1 = Si2
	    ;   Item = sink(Y)   -> Init2 = Init3, Si1 = [Y|Si2]
	    )
	),
	sort(Sinks1, Sinks),
	(   foreach(arc(Q2,A,Q3),Arcs),
	    foreach(Q2-(A-Q3),KL1)
	do  true
	),
	keysort(KL1, KL2),
	keyclumped(KL2, KL3),
	ord_list_to_avl(KL3, Map),
	kernel_string(Init1, Init4, Sinks, Map, String).

kernel_string(Head, Tail1, Sinks, Map, String) :-
	Head\==Tail1,
	Head = [State-Stack|Head1],
	(   ord_member(State, Sinks),
	    reverse(Stack, String)
	;   avl_fetch(State, Map, Clump)
	->  (   foreach(A-Q,Clump),
		fromto(Tail1,Tail2,Tail3,Tail4),
		param(Stack)
	    do  Tail2 = [Q-[A|Stack]|Tail3]
	    ),
	    kernel_string(Head1, Tail4, Sinks, Map, String)
	;   kernel_string(Head1, Tail1, Sinks, Map, String)
	).

kernel_print_dot(kernel(SourcesSinks,Arcs)) :-
	write('digraph automaton {\n'),
	write('  size="8.5,11";\n'),
	write('  fontsize="24";\n'),
	write('  rankdir=LR;\n'),
	write('  edge [labelfontsize="10"];\n'),
	write('  node [shape=circle];\n'),
	write('  source [shape=none, label=""];\n'),
	write('  comment [shape=box, label="'),
	write('"];\n'),
	(   foreach(SS,SourcesSinks)
	do  (   SS = source(X)
	    ->  format('  source -> ~w;\n', [X])
	    ;   SS = sink(X)
	    ->  format('  ~w [shape=doublecircle];\n', [X])
	    )
	),
	(   foreach(Arc,Arcs),
	    foreach(arc3(A,C)-B,KL1)
	do  Arc = arc(A,B,C)
	),
	keysort(KL1, KL2),
	keyclumped(KL2, KL3),
	(   foreach(arc3(V,W)-Lets,KL3)
	do  label_dot(Lets, Ldot),
	    format('  ~w -> ~w [taillabel="~w"];\n', [V,W,Ldot])
	),
	write('}\n\n').

label_dot(Lets, Dot3) :-
	(   foreach(L,Lets),
	    fromto('',Dot1,Dot2,Dot3)
	do  name(L, Lcodes),
	    atom_codes(A, Lcodes),
	    atom_concat(Dot1, A, Dot2)
	).

% added by Nicolas (7 october 2025)
%----------------------------------
kernel_negation(Automaton, NegAutomaton) :-
    get_alphabet(Automaton, Alphabet),
    gen_sigma_star(Alphabet, SigmaStar),
    kernel_difference(SigmaStar, Automaton, Negation),
    kernel_normalize(Negation, NegAutomaton).

get_alphabet(kernel(_, Transitions), Alphabet) :-
    get_letters(Transitions, Letters), sort(Letters, Alphabet).

get_letters([], []) :- !.
get_letters([arc(_,Letter,_)|R], [Letter|S]) :-
    get_letters(R, S).

kernel_pcyclic(Automaton, PCyclic) :- % more solutions: rotate(Automaton)-Automaton
    kernel_rotate(Automaton, PCyclic).

kernel_ncyclic(Automaton, NCyclic) :- % less solutions: rotate(negation(Automaton))
    kernel_negation(Automaton, NegAutomaton),
    kernel_rotate(NegAutomaton, RotNegAutomaton),
    kernel_difference(Automaton, RotNegAutomaton, Diff),
    kernel_normalize(Diff, NCyclic).

kernel_rotate(Automaton, Rotate) :-
    Automaton = kernel(SourceSinks,Transitions),
    get_states(Automaton, States),
    get_source_and_sinks(SourceSinks, Sources, Sinks),
    rotate_union(States, Sources, Sinks, Transitions, _, Union),
    kernel_normalize(Union, Rotate).

get_source_and_sinks([], [], []) :- !.
get_source_and_sinks([source(S)|R], [source(S)|T], U) :- !,
    get_source_and_sinks(R, T, U).
get_source_and_sinks([sink(S)|R], T, [sink(S)|U]) :-
    get_source_and_sinks(R, T, U).

rotate_union([], _, _, _, Union, Union) :- !.
rotate_union([Q|R], Sources, Sinks, Transitions, PreviousUnion, Union) :-
    append(Sources, [sink(Q)], PrefixSourceSink),
    append([source(Q)], Sinks, SuffixSourceSink),
    kernel_concatenation(kernel(SuffixSourceSink,Transitions), kernel(PrefixSourceSink,Transitions), SuffixPrefix),
    kernel_normalize(SuffixPrefix, SuffixPrefixN),
    (var(PreviousUnion) -> CurUnion = SuffixPrefixN                            ;
                           kernel_union(PreviousUnion, SuffixPrefixN, Current),
                           kernel_normalize(Current, CurUnion)                 ),
    rotate_union(R, Sources, Sinks, Transitions, CurUnion, Union).

kernel_cartesian_product(Automata, SourceVars-SourceCtrs, SimplifiedCartesianProductAutomaton, UpdatedSimplifiedTableLabels, TableStates) :-
    (normalise_automata(Automata, NormalisedAutomata, InitialStates, NbStates, MinBaseLetters, RangeLetters) ->
        build_cartesian_product([InitialStates], NormalisedAutomata, SourceVars-SourceCtrs, [], CartesianProdAutomaton),
        prod_base(NbStates, ProdBaseStates),
        prod_base(RangeLetters, ProdBaseLetters),
        length(NbStates, N), length(MinBaseStates, N), domain(MinBaseStates, 0, 0),
        hash_states_and_labels(CartesianProdAutomaton, MinBaseStates, ProdBaseStates, MinBaseLetters, ProdBaseLetters, RelabedAutomaton, States, Labels),
        gen_cartesian_product(RelabedAutomaton, CartesianProduct),
        kernel_normalize(CartesianProduct, CartesianProductAutomaton),
        (CartesianProductAutomaton = kernel([],[]) ->
            SimplifiedCartesianProductAutomaton = kernel([],[]), UpdatedSimplifiedTableLabels = [], TableStates = []
        ;
            append(Labels, MergedLabels), sort(MergedLabels, TableLabels), TableStates = States,
            extract_equivalent_letters(CartesianProductAutomaton, EquivalentLetters),
            CartesianProductAutomaton = kernel(SourceSinks, Transitions),
            remove_equivalent_transitions(Transitions, EquivalentLetters, TransitionsWithoutEquivalentLetters),
            SimplifiedCartesianProductAutomaton = kernel(SourceSinks, TransitionsWithoutEquivalentLetters),
            rename_equivalent_labels(EquivalentLetters, TableLabels, SimplifiedTableLabels),
            findall(Tr, member(arc(_,Tr,_),TransitionsWithoutEquivalentLetters), AllTr), % keep transitions labels that occur in a least one transition of SimplifiedCartesianProductAutomaton
            sort(AllTr, SortedTr),                                                       % as some transitions may have disapeard after minimisation
            findall([Label|Rest], (member([Label|Rest], SimplifiedTableLabels), memberchk(Label,SortedTr)), UpdatedSimplifiedTableLabels)
        )
    ;
        SimplifiedCartesianProductAutomaton = kernel([],[]), UpdatedSimplifiedTableLabels = [], TableStates = []
    ).

build_cartesian_product([], _, _, _, []) :- !.
build_cartesian_product([TupleOfStates|R], StatesAutomata, SourceVars-SourceCtrs, TupleOfStatesAllreadyExplored, [StateCartesianProduct|S]) :-
    get_states_product(TupleOfStates, StatesAutomata, StatesProduct),
    build_cartesian_product_state(StatesProduct, SourceVars-SourceCtrs, StateCartesianProduct),
    NewTupleOfStatesAllreadyExplored = [TupleOfStates|TupleOfStatesAllreadyExplored],
    StateCartesianProduct = t(_,_,_,_,LabelsDestinations),
    keys_and_values(LabelsDestinations, _, Destinations),
    add_destination_states(Destinations, NewTupleOfStatesAllreadyExplored, R, NewTuplesOfStates),
    build_cartesian_product(NewTuplesOfStates, StatesAutomata, SourceVars-SourceCtrs, NewTupleOfStatesAllreadyExplored, S).

build_cartesian_product_state(StatesProduct, SourceVars-SourceCtrs, StateCartesianProduct) :-
    StateCartesianProduct = t(StateProduct,IsSource,IsSink,Labels,LabelsDestinations),
    gen_state_cp(StatesProduct, StateProduct),
    (memberchk(t(_,0,_,_,_), StatesProduct) -> IsSource = 0 ; IsSource = 1),
    (memberchk(t(_,_,0,_,_), StatesProduct) -> IsSink   = 0 ; IsSink   = 1),
    gen_labels_cp(StatesProduct, SourceVars-SourceCtrs, Labels),
    gen_labels_destinations_cp(Labels, StatesProduct, LabelsDestinations).

get_states_product([], _, []) :- !.
get_states_product([StateName|R], [StatesAutomaton|S], [t(StateName,IsSource,IsSink,Labels,LabelsDestinations)|T]) :-
    memberchk(t(StateName,IsSource,IsSink,Labels,LabelsDestinations), StatesAutomaton),
    get_states_product(R, S, T).

gen_state_cp([], []) :- !.
gen_state_cp([t(State,_,_,_,_)|R], [State|S]) :-
    gen_state_cp(R, S).

gen_labels_cp(TupleOfStates, SourceVars-SourceCtrs, Labels) :-
    create_labels_vars(TupleOfStates, TargetVars),
    copy_term(SourceVars-SourceCtrs, TargetVars-TargetCtrs),
    post_ctrs(TargetCtrs),
    findall(TargetVars, labeling([], TargetVars), Labels).

post_ctrs([]) :- !.
post_ctrs([Ctr|R]) :- call(Ctr), post_ctrs(R).

create_labels_vars([], []) :- !.
create_labels_vars([t(_,_,_,Labels,_)|R], [Var|S]) :-
    list_to_fdset(Labels,FDset), Var in_set FDset,
    create_labels_vars(R, S).

gen_labels_destinations_cp([], _, []) :- !.
gen_labels_destinations_cp([Label|R], TupleOfStates, [Label-Destination|S]) :-
    gen_labels_destinations_cp1(Label, TupleOfStates, Destination),
    gen_labels_destinations_cp(R, TupleOfStates, S).

gen_labels_destinations_cp1([], _, []) :- !.
gen_labels_destinations_cp1([Label|R], [t(_,_,_,_,LabelsDestinations)|S], [Destination|T]) :-
    memberchk(Label-Destination, LabelsDestinations),
    gen_labels_destinations_cp1(R, S, T).

add_destination_states([], _, L, L) :- !.
add_destination_states([E|R], AllreadyFound, L, Result) :-
    memberchk(E, AllreadyFound), !,
    add_destination_states(R, AllreadyFound, L, Result).
add_destination_states([E|R], AllreadyFound, L, Result) :-
    memberchk(E, L), !,
    add_destination_states(R, AllreadyFound, L, Result).
add_destination_states([E|R], AllreadyFound, L, Result) :-
    add_destination_states(R, AllreadyFound, [E|L], Result).

prod_base([_|Rest], ProdBase) :-
    reverse(Rest, Reversed),
    prod_base(Reversed, 1, PB),
    reverse(PB, ProdBase).

prod_base([], Prev, [Prev]) :- !.
prod_base([B|R], Prev, [Prev|S]) :-
    Next is B*Prev,
    prod_base(R, Next, S).

hash_states_and_labels([], _, _, _, _, [], [], []) :- !.
hash_states_and_labels([t(Origin,Source,Sink,_Labels,LabelsDestinations)|R], MinBaseStates, ProdBaseStates, MinBaseLetters, ProdBaseLetters, [t(HashedOrigin,Source,Sink,NewLabels,NewLabelsDestinations)|S], [[HashedOrigin|Origin]|T], [TableLabels|U]) :-
    hash_states_or_labels(Origin, MinBaseStates, ProdBaseStates, 0, HashedOrigin),
    hash_labels_destination(LabelsDestinations, MinBaseStates, ProdBaseStates, MinBaseLetters, ProdBaseLetters, NewLabels, NewLabelsDestinations, TableLabels),
    hash_states_and_labels(R, MinBaseStates, ProdBaseStates, MinBaseLetters, ProdBaseLetters, S, T, U).

hash_states_or_labels([], [], [], NewOrigin, NewOrigin) :- !.
hash_states_or_labels([State|R], [BMin|S], [BExp|T], Prev, NewOrigin) :-
    Cur is Prev + BExp*(State-BMin),
    hash_states_or_labels(R, S, T, Cur, NewOrigin).

hash_labels_destination([], _, _, _, _, [], [], []) :- !.
hash_labels_destination([Label-Destination|R], MinBaseStates, ProdBaseStates, MinBaseLetters, ProdBaseLetters, [HashedLabel|S], [HashedLabel-HashedDestination|T], [[HashedLabel|Label]|U]) :-
    hash_states_or_labels(Label,       MinBaseLetters, ProdBaseLetters, 0, HashedLabel),
    hash_states_or_labels(Destination, MinBaseStates,  ProdBaseStates,  0, HashedDestination),
    hash_labels_destination(R, MinBaseStates, ProdBaseStates, MinBaseLetters, ProdBaseLetters, S, T, U).

normalise_automata([], [], [], [], [], []) :- !.
normalise_automata([Automaton|R], [NormalisedAutomaton|S], [Source|T], [N|U], [Min|V], [Range|W]) :-   % assume the automata have no more than one initial state (i.e, deterministic automata)
    normalise_automaton(Automaton, NormalisedAutomaton, Source, N, Min, Range),                        % extract source and list of states with information for each state: t(state,source,sink,labels,labelsdestinations)
    normalise_automata(R, S, T, U, V, W).

gen_cartesian_product(States, kernel([source(Source)|Sinks],Arcs)) :-                                                                                % extract from the list of states of the cartesian product automaton the source states, the sink states, and the arcs in the format of the regular constraint
    memberchk(t(Source,1,_,_,_), States),                                                                                                            % only one source as automaton is deterministic
    findall(sink(Sink), member(t(Sink,_,1,_,_), States), Sinks),                                                                                     % get list of sink states
    findall(arc(Origin,Label,Destination), (member(t(Origin,_,_,_,LabelsDestinations), States),member(Label-Destination,LabelsDestinations)), Arcs). % get list of transitions

normalise_automaton(kernel(SourceSinks,Arcs), [Source|ListOfStates], Origin, N, Min, Range) :-
    get_states(kernel(SourceSinks,Arcs), States),                                                      % get all the states of the automaton
    get_alphabet(kernel(SourceSinks,Arcs), Alphabet),                                                  % get all letters of the alphabet of the automaton
    min_member(Min, Alphabet),                                                                         % get smallest letter of the alphabet
    max_member(Max, Alphabet),                                                                         % get largest letter of the alphabet
    Range is Max-Min+1,                                                                                % Min and Range will be used for hashing a tuple of letters of the cartesian state automaton
    length(States, N),                                                                                 % get number of states
    N_1 is N-1, findall(I, within(0,N_1,I), Indices),                                                  % build list [0,1,...,N-1]
    keys_and_values(IndicesStates, Indices, States),                                                   % associate to each state an identifier (rename states to avoid having variables as names and number states consecutively to use a hash function for naming the state of the cartesian product automaton)
    bind_state_variables(IndicesStates, AllBinded),                                                    % if a name of a state is a variable bind it directly to its identifier
    (AllBinded = 1 ->                                                                                  % if all names of states were variables they are now fixed
        RenamedSourceSinks = SourceSinks, RenamedArcs = Arcs
    ;
        replace_names(kernel(SourceSinks,Arcs), IndicesStates, kernel(RenamedSourceSinks,RenamedArcs)) % do the substitution as not all names of states were variables
    ),
    sort(RenamedArcs, SortedArcs),                                                                     % arcs starting from the same state are located consecutively
    build_list_of_states(SortedArcs, RenamedSourceSinks, ListOfStates, Source),                        % each state will be a term of the form t(Origin,IsSource,IsSink,Labels,LabelsDestinations)
    (var(Source) -> false ; true),                                                                     % fail if empty automaton as the cartesian product will also be empty
    Source = t(Origin,_,_,_,_).                                                                        % extract name of the source state

bind_state_variables([], AllBinded) :- !, (integer(AllBinded) -> true ; AllBinded = 1).
bind_state_variables([Index-Name|R], AllBinded) :- var(Name), !, Name = Index, bind_state_variables(R, AllBinded).
bind_state_variables([_|R], 0) :- bind_state_variables(R, 0).

replace_names(kernel(SourceSinks,Arcs), IndicesStates, kernel(RenamedSourceSinks,RenamedArcs)) :-
    replace_source_sinks_names(SourceSinks, IndicesStates, RenamedSourceSinks),
    replace_arcs_names(Arcs, IndicesStates, RenamedArcs).

replace_source_sinks_names([], _, []) :- !.
replace_source_sinks_names([source(StateName)|R], IndicesStates, [source(StateIndex)|S]) :- !,
    memberchk(StateIndex-StateName, IndicesStates),
    replace_source_sinks_names(R, IndicesStates, S).
replace_source_sinks_names([sink(StateName)|R], IndicesStates, [sink(StateIndex)|S]) :-
    memberchk(StateIndex-StateName, IndicesStates),
    replace_source_sinks_names(R, IndicesStates, S).

replace_arcs_names([], _, []) :- !.
replace_arcs_names([arc(Origin,Label,Destination)|R], IndicesStates, [arc(IndexOrigin,Label,IndexDestination)|S]) :-
    memberchk(IndexOrigin-Origin, IndicesStates),
    memberchk(IndexDestination-Destination, IndicesStates),
    replace_arcs_names(R, IndicesStates, S).

build_list_of_states([], [], [], _) :- !.
build_list_of_states([], [source(Source)|RestSourceSinks], S, t(Source,1,IsSink,[],[])) :- !,
    check_if_sink(RestSourceSinks, Source, IsSink, RestRestSourceSinks),
    build_list_of_states([], RestRestSourceSinks, S, _).
build_list_of_states([], [sink(Sink)|RestSourceSinks], States, StateSource) :- !,
    check_if_source(RestSourceSinks, Sink, IsSource, RestRestSourceSinks),
    (IsSource = 1 -> StateSource = t(Sink,IsSource,1,[],[]), States = S ; States = [t(Sink,IsSource,1,[],[])|S]),
    build_list_of_states([], RestRestSourceSinks, S, StateSource).
build_list_of_states([arc(Origin,Label,Destination)|R], SourceSinks, States, StateSource) :-
    build_state_info([arc(Origin,Label,Destination)|R], Origin, LabelsDestinations, Rest),
    keys_and_values(LabelsDestinations, Labels, _),
    check_if_source(SourceSinks, Origin, IsSource, RestSourceSinks),
    check_if_sink(RestSourceSinks, Origin, IsSink, RestRestSourceSinks),
    (IsSource = 1 -> StateSource = t(Origin,IsSource,IsSink,Labels,LabelsDestinations), States = S ; States = [t(Origin,IsSource,IsSink,Labels,LabelsDestinations)|S]),
    build_list_of_states(Rest, RestRestSourceSinks, S, StateSource).

build_state_info([arc(Origin,Label,Destination)|R], Ori, [Label-Destination|S], Rest) :- Origin == Ori, !, build_state_info(R, Ori, S, Rest).
build_state_info(Rest, _, [], Rest).

check_if_source([],                    _,     0,   []            ) :- !.
check_if_source([source(Source)|Rest], State, 1,   Rest          ) :- Source == State, !.
check_if_source([SourceSink|R],        State, Res, [SourceSink|S]) :- check_if_source(R, State, Res, S).

check_if_sink([],                _,     0,   []            ) :- !.
check_if_sink([sink(Sink)|Rest], State, 1,   Rest          ) :- Sink == State, !.
check_if_sink([SourceSink|R],    State, Res, [SourceSink|S]) :- check_if_sink(R, State, Res, S).

extract_equivalent_letters(Automaton, EquivalentLetters) :-
    Automaton = kernel(_, Transitions),
    add_letter_as_key(Transitions, KeyTransitions),
    sort(KeyTransitions, SortedKeyTransitions),
    split_transitions_wrt_letter(SortedKeyTransitions, SplittedTransitions),
    extract_equivalent(SplittedTransitions, EquivalentLetters),
    findall(L-[Equiv|R], member(L-[Equiv|R], EquivalentLetters), Equivalents),
    (Equivalents = [] -> true ; write('equivalent letters: '), write(Equivalents), nl).

add_letter_as_key([], []) :- !.
add_letter_as_key([arc(Qi,L,Qj)|R], [L-arc(Qi,L,Qj)|S]) :-
    add_letter_as_key(R, S).

split_transitions_wrt_letter([], []) :- !.
split_transitions_wrt_letter([L-arc(Qi,L,Qj)|R], [L-Transitions|S]) :-
    get_transitions_mentionning_letter([L-arc(Qi,L,Qj)|R], L, Transitions, Rest),
    split_transitions_wrt_letter(Rest, S).

get_transitions_mentionning_letter([], _, [], []) :- !.
get_transitions_mentionning_letter([L-arc(Qi,L,Qj)|R], L, [arc(Qi,L,Qj)|S], Rest) :- !,
    get_transitions_mentionning_letter(R, L, S, Rest).
get_transitions_mentionning_letter(Rest, _, [], Rest).

extract_equivalent([], []) :- !.
extract_equivalent([L-Transitions|R], [L-Equivalents|S]) :-
    length(Transitions, N),
    extract_equivalent1(R, N, Transitions, Equivalents),
    filter_equivalents(Equivalents, R, Rest),
    extract_equivalent(Rest, S).

extract_equivalent1([], _, _, []) :- !.
extract_equivalent1([L-TransitionsL|R], N, Transitions, Res) :-
    (check_equilence(N, Transitions, TransitionsL) -> Res = [L|S] ; Res = S),
    extract_equivalent1(R, N, Transitions, S).
    
check_equilence(N, Transitions, TransitionsL) :-
    length(TransitionsL, N),
    check_same_start_end(Transitions, TransitionsL).

check_same_start_end([], []) :- !.
check_same_start_end([arc(Qi,L,Qj)|R], TransitionsL) :-
    search_and_delete(TransitionsL, arc(Qi,L,Qj), Rest),
    check_same_start_end(R, Rest).

search_and_delete([arc(Qk,_,Ql)|Rest], arc(Qi,_,Qj), Rest) :- Qk == Qi, Ql == Qj, !.
search_and_delete([arc(Qk,M,Ql)|R], arc(Qi,L,Qj), [arc(Qk,M,Ql)|S]) :-
    search_and_delete(R, arc(Qi,L,Qj), S).

filter_equivalents([], Rest, Rest) :- !.
filter_equivalents([L|R], KeyTransitions, Rest) :-
    filter_equivalents1(KeyTransitions, L, RemainingKeyTransitions),
    filter_equivalents(R, RemainingKeyTransitions, Rest).

filter_equivalents1([], _, []) :- !.
filter_equivalents1([L-_|R], L, Rest) :- !,
    filter_equivalents1(R, L, Rest).
filter_equivalents1([KeyTransitions|R], L, [KeyTransitions|S]) :-
    filter_equivalents1(R, L, S).

remove_equivalent_transitions([], _, []) :- !.
remove_equivalent_transitions(Transitions, EquivalentLetters, TransitionsWithoutEquivalentLetters) :-
    keys_and_values(EquivalentLetters, _, EquivLetters),
    append(EquivLetters, LettersToRemove),
    (LettersToRemove = [] ->
        TransitionsWithoutEquivalentLetters = Transitions
    ;
        remove_transitions(Transitions, LettersToRemove, TransitionsWithoutEquivalentLetters)
    ).

remove_transitions([], _, []) :- !.
remove_transitions([arc(_,L,_)|R], LettersToRemove, TransitionsWithoutEquivalentLetters) :-
    memberchk(L, LettersToRemove),
    !,
    remove_transitions(R, LettersToRemove, TransitionsWithoutEquivalentLetters).
remove_transitions([Transition|R], LettersToRemove, [Transition|S]) :-
    remove_transitions(R, LettersToRemove, S).

rename_equivalent_labels(EquivalentLetters, TableLabels, NewTableLabels) :-
    normalise_equivalent_letters(EquivalentLetters, NormalisedEquivalentLetters),
    append(NormalisedEquivalentLetters, PairsEquivalentLetters),
    (PairsEquivalentLetters = [] ->
        NewTableLabels = TableLabels
    ;
        rename_equiv_labels(TableLabels, PairsEquivalentLetters, NewTableLabels)
    ).

normalise_equivalent_letters([], []) :- !.
normalise_equivalent_letters([_-[]|R], NormalisedEquivalentLetters) :- !,
    normalise_equivalent_letters(R, NormalisedEquivalentLetters).
normalise_equivalent_letters([L-Letters|R], [Pairs|S]) :-
    findall(L-Letter, member(Letter,Letters), Pairs),
    normalise_equivalent_letters(R, S).

rename_equiv_labels([], _, []) :- !.
rename_equiv_labels([[EquivL|R]|S], PairsEquivalentLetters, [[L|R]|T]) :-
    memberchk(L-EquivL, PairsEquivalentLetters),
    !,
    rename_equiv_labels(S, PairsEquivalentLetters, T).
rename_equiv_labels([Tuple|R], PairsEquivalentLetters, [Tuple|S]) :-
    rename_equiv_labels(R, PairsEquivalentLetters, S).

print_nb_states(Automaton, Name, I) :- get_states(Automaton, States), length(States, N), write('number of states of automaton '), write(Name), write(' '), write(I), write(' is '), write(N), nl.

get_states(kernel(SourceSinks, Transitions), SortedStates) :-
    get_states_sourcesinks(SourceSinks, States1),
    get_states_transitions(Transitions, States2),
    append(States1, States2, States), sort(States, SortedStates).

get_states_sourcesinks([], []) :- !.
get_states_sourcesinks([source(S)|R], [S|T]) :- !, get_states_sourcesinks(R, T).
get_states_sourcesinks([sink(S)|R], [S|T]) :- get_states_sourcesinks(R, T).

get_states_transitions([], []) :- !.
get_states_transitions([arc(Q1,_,Q2)|R], [Q1,Q2|S]) :-
    get_states_transitions(R, S).

within(I, S, I) :- I =< S.
within(I, S, V) :- I < S, I1 is I+1, within(I1, S, V).

end_of_file.

%%% Some examples:

| ?- regex_kernel([w,o,r,d], K).
K = kernel([source(A),sink(B)],[arc(C,d,B),arc(D,o,E),arc(E,r,C),arc(A,w,D)]) ? 

| ?- regex_kernel({}, K).
K = kernel([source(A),sink(A)],[]) ? 

| ?- regex_kernel({[a],[b,c]}, K).
K = kernel([source(A),sink(B)],[arc(A,a,B),arc(A,b,C),arc(C,c,B)]) ? 

| ?- regex_kernel(*({[a,b]}), K).
K = kernel([source(A),sink(A)],[arc(B,b,A),arc(A,a,B)]) ? 

| ?- regex_kernel({[a],[b]}+{[a],[b]}, K).
K = kernel([source(A),sink(B)],[arc(A,a,C),arc(A,b,C),arc(C,a,B),arc(C,b,B)]) ? 

| ?- regex_kernel(({[a],[b]}+{[a],[b]})/\[a,b], K).
K = kernel([source(A),sink(B)],[arc(A,a,C),arc(C,b,B)]) ? 

| ?- regex_kernel(({[a],[b]}+{[a],[b]})\/[a,b], K).
K = kernel([source(A),sink(B)],[arc(A,a,C),arc(A,b,C),arc(C,a,B),arc(C,b,B)]) ? 

| ?- regex_kernel(({[a],[b]}+{[a],[b]})\[a,b], K).
K = kernel([source(A),sink(B)],[arc(A,a,C),arc(A,b,D),arc(C,a,B),arc(D,a,B),arc(D,b,B)]) ? 

| ?- regex_kernel(*([a]) + [b] + *([a]), K).
K = kernel([source(A),sink(B)],[arc(A,a,A),arc(A,b,B),arc(B,a,B)]) ? 

| ?- regex_kernel(ins([a,b],s), K).
K = kernel([source(A),sink(B)],[arc(C,a,D),arc(A,a,E),arc(A,s,C),arc(E,b,F),arc(E,s,D),arc(D,b,B),arc(F,s,B)]) ? 

| ?- regex_kernel(ins([a,b],s), K), kernel_string(K,S).
K = kernel([source(A),sink(B)],[arc(C,a,D),arc(A,a,E),arc(A,s,C),arc(E,b,F),arc(E,s,D),arc(D,b,B),arc(F,s,B)]),
S = [a,b,s] ? ;
K = kernel([source(A),sink(B)],[arc(C,a,D),arc(A,a,E),arc(A,s,C),arc(E,b,F),arc(E,s,D),arc(D,b,B),arc(F,s,B)]),
S = [a,s,b] ? ;
K = kernel([source(A),sink(B)],[arc(C,a,D),arc(A,a,E),arc(A,s,C),arc(E,b,F),arc(E,s,D),arc(D,b,B),arc(F,s,B)]),
S = [s,a,b] ? ;
no

| ?- regex_kernel(prefix([w,o,r,d]), K), findall(S, kernel_string(K,S), Prefixes).
K = kernel([source(A),sink(B),sink(C),sink(D),sink(E),sink(A)],[arc(C,d,B),arc(D,o,E),arc(E,r,C),arc(A,w,D)]),
Prefixes = [[],[w],[w,o],[w,o,r],[w,o,r,d]] ? 

| ?- regex_kernel(suffix([w,o,r,d]), K), findall(S, kernel_string(K,S), Suffixes).
K = kernel([source(A),sink(B),sink(A)],[arc(C,d,B),arc(D,o,E),arc(E,r,C),arc(A,d,B),arc(A,o,E),arc(A,r,C),arc(A,w,D)]),
Suffixes = [[],[d],[r,d],[o,r,d],[w,o,r,d]] ? 

| ?- regex_kernel(pcut([a,b,c,b,a],b), K), kernel_string(K,S).
K = kernel([source(A),sink(B)],[arc(C,a,B),arc(D,b,C),arc(A,c,D)]),
S = [c,b,a] ? 

| ?- regex_kernel(scut([a,b,c,b,a],b), K), kernel_string(K,S).
K = kernel([source(A),sink(B)],[arc(A,a,C),arc(C,b,D),arc(D,c,B)]),
S = [a,b,c] ? 

| ?- Regexp = {[g] + *([g]) + [s,l,s,g] + *([g]), [l] + *([g]) + [s,g] + *([g]) + [s] + *([g]) + [l]},
     regex_kernel(scut(pcut(Regexp,s),s), K).
K = kernel([source(A),sink(B),sink(C)],[arc(A,g,C),arc(A,l,B),arc(C,g,C)]) ? 

| ?- Regexp = {[g] + *([g]) + [s,l,s,g] + *([g]), [l] + *([g]) + [s,g] + *([g]) + [s] + *([g]) + [l]},
     regex_acyclic(Regexp).
no

    top :-
            Letter    = [e] \/ [f] \/ [h] \/ [i] \/ [n] \/ [t] \/ [z],
            Digit     = [0],
            Forbiden  = [i,f,endid] \/ [t,h,e,n,endid],
            If        = [i,f,endif],
            Then      = [t,h,e,n,endthen],
            Id        = (Letter + *(Letter \/ Digit)) + [endid],
            Literal   = (Digit + *(Digit)) + [endliteral],
            Cmp       = ([<] \/ [=] \/ [>]) + [endcmp],
            Assign    = [=] + [=] + [endassign],
            Tokens    = If \/ Then \/ Id \/ Literal \/ Cmp \/ Assign,
            Result    = Tokens \ Forbiden,
            regex_kernel(Result, Kernel),
            write(Kernel), nl.


==> anc/instances.pl <==
% Author : Nicolas Beldiceanu, IMT Atlantique
% Date   : July 19 2025
% Purpose: problem instances

:- module(hydro_instances, [instance/6]).

% PARAMETERS OF AN INSTANCE
% instance(Instance,                        % id of the instance
%          ReloadTime,                      % minimum time to reload any container at the production site
%          CapacityContainers,              % capacities of the containers
%          NeedPerTimeSlotCustomers,        % need per time slot of the customers (first element is the need for customer 2, as customers are labeled from value 2)
%          VisitedCustomersByEachContainer, % for each container give the sequence of DISTINCT visited customers where "1" stands for the production site, and i>1 represents customers
%          UpperBound),                     % upper bound of the cycle length

instance(a1,   6, [ 420, 300, 300],      [1,1],     [[2,1,3,1],     [2,1],         [3,1]],                        1000).
instance(a2,   6, [ 300, 300, 300],      [6,4],     [[2,1,3,1],     [2,1,3,1],     [2,3,1]],                      1000).
instance(a3,   6, [ 300, 300, 300],      [6,4],     [[2,1,3,1],     [2,1,3,1],     [3,2,1]],                      1000).
instance(a12,  6, [ 300, 300, 300],      [6,4],     [[2,1,3,1],     [2,1,3,1],     [[2,3],1]],                    1000).
instance(a4,   6, [ 900, 900, 900, 900], [8,15,34], [[2,1,3,1,4,1], [4,1,2,3,1],   [2,4,1],       [3,4,1]],       1000).
instance(a5,   6, [ 900, 900, 900, 900], [8,15,34], [[2,1,3,1,4,1], [4,1,2,3,1],   [2,4,1],       [4,3,1]],       1000).
instance(a6,   6, [ 900, 900, 900, 900], [8,15,34], [[2,1,3,1,4,1], [4,1,2,3,1],   [4,2,1],       [3,4,1]],       1000).
instance(a7,   6, [ 900, 900, 900, 900], [8,15,34], [[2,1,3,1,4,1], [4,1,2,3,1],   [4,2,1],       [4,3,1]],       1000).
instance(a8,   6, [ 900, 900, 900, 900], [8,15,34], [[2,1,3,1,4,1], [4,1,3,2,1],   [2,4,1],       [3,4,1]],       1000).
instance(a9,   6, [ 900, 900, 900, 900], [8,15,34], [[2,1,3,1,4,1], [4,1,3,2,1],   [2,4,1],       [4,3,1]],       1000).
instance(a10,  6, [ 900, 900, 900, 900], [8,15,34], [[2,1,3,1,4,1], [4,1,3,2,1],   [4,2,1],       [3,4,1]],       1000).
instance(a11,  6, [ 900, 900, 900, 900], [8,15,34], [[2,1,3,1,4,1], [4,1,3,2,1],   [4,2,1],       [4,3,1]],       1000).
instance(a13,  6, [ 900, 900, 900, 900], [8,15,34], [[2,1,3,1,4,1], [4,1,[3,2],1], [[4,2],1],     [[4,3],1]],     1000).
instance(ia6,  5, [ 250,1000,1000],      [2,2],     [[[2,3],1],     [2,1],         [3,1]],                         562).
instance(ia7,  5, [ 250, 500,1000],      [3,5],     [[2,1,3,1],     [2,1],         [3,1]],                         300).
instance(ia8,  5, [ 250, 500,1000],      [8,3],     [[2,1,3,1],     [3,1],         [2,1]],                         187).
instance(ib12, 5, [ 250, 500, 500,1000], [1,2,1],   [[2,1,3,1,4,1], [2,1],         [[3,4],1],     [[3,4],1]],      994).
instance(ia13, 5, [ 250, 250,1000],      [5,4],     [[2,1,3,1],     [2,1],         [3,1]],                         250).
instance(ib13, 5, [ 250, 500,1000,1000], [4,4,3],   [[2,1,3,1,4,1], [2,1],         [[3,4],1],     [3,1,[2,4],1]],  505).
instance(ia14, 5, [ 250, 250,1000],      [5,5],     [[2,1,3,1],     [2,1],         [3,1]],                         250).
instance(ib14, 5, [ 250,1000,1000,1000], [3,2,7],   [[2,1,3,1,4,1], [2,1],         [[3,4],1],     [[3,4],1]],      416).
instance(ia21, 5, [ 250, 250,1000],      [2,2],     [[2,1,3,1],     [2,1],         [3,1]],                         625).
instance(ia22, 5, [ 250, 500,1000],      [4,3],     [[2,1,3,1],     [3,1],         [2,1]],                         375).
instance(ic22, 5, [ 500,1000,1000],      [4,6],     [[2,1,3,1],     [2,1],         [3,1]],                         332).
instance(id22, 5, [ 250, 250, 500,1000], [3,1,2],   [[2,1,[3,4],1], [3,1],         [4,1],         [2,1]],          499).
instance(ib23, 5, [ 250,1000,1000,1000], [6,4,2],   [[2,1,3,1,4,1], [3,1],         [[2,4],1],     [2,1,[3,4],1]],  497).
instance(ic23, 5, [ 250, 250, 250,1000], [3,2,2],   [[2,1,3,1,4,1], [3,1],         [[2,4],1],     [[2,4],1]],      493).
instance(ja13, 5, [1000, 250, 250],      [5,4],     [[2,1,3,1],     [2,1],         [3,1]],                         250).
instance(jb13, 5, [1000, 250, 500,1000], [4,4,3],   [[2,1,3,1,4,1], [2,1],         [[3,4],1],     [3,1,[2,4],1]],  505).
instance(jb23, 5, [1000, 250,1000,1000], [6,4,2],   [[2,1,3,1,4,1], [3,1],         [[2,4],1],     [2,1,[3,4],1]],  497).
instance(jc23, 5, [1000, 250, 250, 250], [3,2,2],   [[2,1,3,1,4,1], [3,1],         [[2,4],1],     [[2,4],1]],      493).
instance(kb13, 5, [1000, 250, 500,1000], [4,3,4],   [[2,1,3,1,4,1], [[2,4],1],     [2,1,[3,4],1], [2,1,3,1,4,1]],  630).
instance(kb14b,5, [1000,1000,1000, 500], [8,4,2],   [[2,1,[3,4],1], [3,1,[2,4],1], [4,1,[2,3],1], [2,1]],          432).
instance(kb23b,5, [1000, 500,1000],      [6,8],     [[2,1,3,1],     [2,1],         [3,1]],                         249).
instance(ka23c,5, [1000, 500,1000],      [8,6],     [[2,1,3,1],     [3,1],         [2,1]],                         249).
instance(kb23c,5, [1000, 250,1000],      [3,7],     [[2,1,3,1],     [2,1],         [3,1]],                         284).
instance(kd23c,5, [ 500, 500, 500, 500], [3,3,1],   [[2,1,3,1,4,1], [2,1],         [[3,4],1],     [3,1,[2,4],1]],  497).
instance(kb21d,5, [1000, 500, 500,1000], [2,2,1],   [[2,1,3,1,4,1], [2,1],         [[3,4],1],     [3,1,[2,4],1]], 1166).
instance(kd22d,5, [ 500, 250, 250, 500], [2,1,2],   [[2,1,3,1,4,1], [2,1],         [[3,4],1],     [4,1,[2,3],1]],  583).
instance(la6,  5, [1000, 250,1000],      [2,2],     [[[2,3],1],     [2,1],         [3,1]],                         562).
instance(la7,  5, [1000, 250, 500],      [3,5],     [[2,1,3,1],     [2,1],         [3,1]],                         300).
instance(la8,  5, [1000, 250, 500],      [8,3],     [[2,1,3,1],     [3,1],         [2,1]],                         187).
instance(la12, 5, [ 500,1000,1000],      [3,3],     [[2,1,3,1],     [2,1,3,1],     [2,1,3,1]],                     832).
instance(lb12, 5, [1000, 250, 500, 500], [1,2,1],   [[2,1,3,1,4,1], [2,1],         [[3,4],1],     [[3,4],1]],      994).
instance(la13, 5, [1000, 250, 250],      [4,5],     [[2,1,3,1],     [2,1],         [3,1]],                         250).
instance(lb13, 5, [1000, 250, 500,1000], [4,3,4],   [[2,1,3,1,4,1], [[2,4],1],     [2,1,3,1],     [2,1,3,1,4,1]],  591).
instance(la14, 5, [1000, 250, 250],      [5,5],     [[2,1,3,1],     [2,1],         [3,1]],                         250).
instance(lb14, 5, [1000, 250,1000,1000], [3,2,7],   [[2,1,3,1,4,1], [2,1],         [[3,4],1],     [[3,4],1]],      416).
instance(la21, 5, [ 500, 500, 500],      [1,2],     [[[2,3],1],     [2,1],         [3,1]],                         497).
instance(lb21, 5, [1000, 250, 250],      [2,2],     [[2,1,3,1],     [2,1],         [3,1]],                         625).
instance(ld21, 5, [ 500, 500, 500, 500], [1,1,1],   [[2,1,3,1,4,1], [2,1],         [3,1],         [4,1]],         1000).
instance(la22, 5, [1000, 250, 500],      [4,3],     [[2,1,3,1],     [3,1],         [2,1]],                         375).
instance(lb22, 5, [1000,1000,1000],      [6,6],     [[2,1,3,1],     [2,1],         [3,1]],                         332).
instance(lc22, 5, [1000, 500,1000],      [4,6],     [[2,1,3,1],     [2,1],         [3,1]],                         332).
instance(ld22, 5, [1000, 250, 250, 500], [3,1,2],   [[2,1,[3,4],1], [3,1],         [4,1],         [2,1]],          499).
instance(la23, 5, [1000,1000,1000],      [7,8],     [[2,1,3,1],     [2,1],         [3,1]],                         250).
instance(lb23, 5, [1000, 250, 250,1000], [6,2,2],   [[2,1,[3,4],1], [3,1],         [4,1],         [2,1]],          332).
instance(lc23, 5, [1000, 250, 250, 500], [4,3,2],   [[2,1,3,1,4,1], [3,1],         [4,1],         [2,1]],          375).
instance(la24, 5, [1000, 250, 500, 500], [1,1,1],   [[2,1,3,1,4,1], [4,1],         [2,1],         [3,1]],         1250).
instance(la25, 5, [1000, 250,1000,1000], [1,2,2],   [[2,1,3,1,4,1], [2,1],         [3,1],         [4,1]],         1000).
instance(la26, 5, [1000,1000,1000],      [4,4],     [[2,1,3,1],     [2,1],         [3,1]],                         500).
instance(lb26, 5, [1000, 250,1000],      [5,1],     [[[2,3],1],     [3,1],         [2,1]],                         375).
instance(la30, 5, [1000, 500, 500],      [2,2],     [[2,1,3,1],     [2,1],         [3,1]],                         750).
instance(lb30, 5, [1000,1000,1000],      [3,3],     [[2,1,3,1],     [2,1],         [3,1]],                         666).
instance(le30, 5, [1000, 250, 250, 250], [1,1,1],   [[2,1,3,1,4,1], [2,1],         [3,1],         [4,1]],         1250).
instance(ma6b, 5, [ 500, 250, 500],      [1,1],     [[2,1,3,1],     [3,1],         [2,1]],                         750).
instance(ma7b, 5, [1000, 500, 500],      [2,5],     [[[2,3],1],     [2,1],         [3,1]],                         285).
instance(ma8b, 5, [1000, 500, 500,1000], [1,5,6],   [[3,1,[2,4],1], [2,1],         [3,1],         [4,1]],          300).
instance(ma12b,5, [1000, 500, 500],      [3,3],     [[2,1,3,1],     [2,1],         [3,1]],                         499).
instance(mb12b,5, [ 250, 250, 250],      [1,1],     [[2,1,3,1],     [2,1],         [3,1]],                         500).
instance(mc12b,5, [1000, 500,1000],      [4,3],     [[2,1,3,1],     [3,1],         [2,1]],                         499).
instance(ma13b,5, [ 500, 500, 500],      [3,6],     [[[2,3],1],     [2,1],         [3,1]],                         163).
instance(mb13b,5, [1000, 500, 250, 250], [5,3,5],   [[2,1,3,1,4,1], [4,1],         [[2,3],1],     [[2,3],1]],      294).
instance(ma14b,5, [1000, 500,1000],      [3,10],    [[[2,3],1],     [2,1],         [3,1]],                         192).
instance(mb14b,5, [1000, 500,1000,1000], [8,4,2],   [[2,1,3,1,4,1], [[2,4],1],     [2,1,[3,4],1], [[2,3],1]],      433).
instance(mb21b,5, [1000, 500,1000],      [2,3],     [[2,1,3,1],     [2,1],         [3,1]],                         666).
instance(ma22b,5, [1000, 500, 500],      [5,5],     [[2,1,3,1],     [2,1],         [3,1]],                         300).
instance(mb22b,5, [1000, 250, 250, 250], [2,2,2],   [[2,1,3,1,4,1], [2,1],         [3,1],         [4,1]],          625).
instance(mc22b,5, [1000, 250, 500,1000], [1,5,3],   [[3,1,[2,4],1], [4,1],         [2,1],         [3,1]],          400).
instance(ma23b,5, [1000, 250, 500],      [6,5],     [[2,1,3,1],     [3,1],         [2,1]],                         249).
instance(mb23b,5, [1000, 500,1000],      [6,7],     [[2,1,3,1],     [[2,3],1],     [2,1,3,1]],                     344).
instance(mc23b,5, [1000, 250,1000],      [8,5],     [[2,1,3,1],     [3,1],         [2,1]],                         250).
instance(md23b,5, [ 500, 500, 500, 500], [2,1,4],   [[2,1,3,1,4,1], [[3,4],1],     [4,1,[2,3],1], [[2,4],1]],      495).
instance(ma24b,5, [1000, 250,1000],      [2,1],     [[2,1,3,1],     [3,1],         [2,1]],                        1000).
instance(mb24b,5, [ 500,1000,1000],      [2,2],     [[2,1,3,1],     [2,1,3,1],     [2,1,3,1]],                    1250).
instance(ma6c, 5, [1000, 500,1000],      [3,1],     [[[2,3],1],     [3,1],         [2,1]],                         624).
instance(ma7c, 5, [1000, 250, 500],      [12,3],    [[[2,3],1],     [3,1],         [2,1]],                         116).
instance(ma8c, 5, [1000, 250, 500],      [2,8],     [[[2,3],1],     [3,1],         [2,1]],                         154).
instance(ma12c,5, [1000, 500,1000],      [3,2],     [[2,1,3,1],     [3,1],         [2,1]],                         666).
instance(mb12c,5, [1000, 250,1000,1000], [2,1,2],   [[2,1,3,1,4,1], [3,1],         [2,1],         [4,1]],         1000).
instance(ma13c,5, [ 250, 250, 250],      [2,1],     [[[2,3],1],     [2,1],         [3,1]],                         247).
instance(mb13c,5, [1000, 250,1000,1000], [1,4,6],   [[3,1,[2,4],1], [[3,4],1],     [4,1,[2,3],1], [3,1,[2,4],1]],  534).
instance(ma14c,5, [1000, 500, 500],      [8,8],     [[2,1,3,1],     [2,1],         [3,1]],                         187).
instance(mb14c,5, [1000, 250, 500,1000], [4,4,6],   [[2,1,3,1,4,1], [2,1],         [3,1],         [4,1]],          312).
instance(mb22c,5, [1000, 500,1000],      [7,6],     [[2,1,3,1],     [[2,3],1],     [2,1,3,1]],                     344).
instance(mc22c,5, [ 500, 250, 250],      [2,2],     [[2,1,3,1],     [2,1],         [3,1]],                         375).
instance(mc22d,5, [1000, 250, 500, 500], [3,3,3],   [[2,1,3,1,4,1], [2,1],         [3,1],         [4,1]],          416).
instance(mb23c,5, [1000, 500, 500],      [6,6],     [[2,1,3,1],     [2,1],         [3,1]],                         249).
instance(mc23c,5, [1000, 250, 500],      [7,1],     [[[2,3],1],     [3,1],         [2,1]],                         213).
instance(md23c,5, [1000, 250, 500, 500], [3,3,3],   [[2,1,3,1,4,1], [3,1],         [2,1],         [4,1]],          416).
instance(ma7d, 5, [1000, 250,1000],      [6,9],     [[2,1,3,1],     [2,1],         [3,1]],                         207).
instance(ma8d, 5, [ 500, 500, 500],      [6,2],     [[2,1,3,1],     [[2,3],1],     [[2,3],1]],                     245).
instance(ma13d,5, [1000, 500, 500],      [6,5],     [[2,1,3,1],     [2,1],         [3,1]],                         249).
instance(mb13d,5, [1000, 250, 500, 500], [3,4,4],   [[2,1,3,1,4,1], [2,1],         [3,1],         [4,1]],          375).
instance(ma14d,5, [1000, 250, 500],      [6,6],     [[2,1,3,1],     [2,1],         [3,1]],                         207).
instance(mb14d,5, [1000, 250, 500, 500], [4,3,1],   [[2,1,[3,4],1], [4,1],         [2,1],         [3,1]],          375).
instance(mb21d,5, [1000, 500, 500,1000], [2,1,2],   [[2,1,3,1,4,1], [[2,3],1],     [[2,3],1],     [4,1]],          994).
instance(mc21d,5, [1000, 250, 500, 500], [2,1,1],   [[2,1,3,1,4,1], [3,1],         [[2,4],1],     [[2,4],1]],      994).
instance(ma22d,5, [1000, 250,1000],      [6,6],     [[2,1,3,1],     [[2,3],1],     [2,1,3,1]],                     352).
instance(mb22d,5, [1000, 250, 500],      [4,4],     [[2,1,3,1],     [3,1],         [2,1]],                         312).
instance(md22d,5, [ 500, 250, 250, 500], [2,1,2],   [[2,1,3,1,4,1], [[2,3],1],     [[2,3],1],     [4,1]],          494).
instance(ma23d,5, [ 500,1000,1000],      [7,7],     [[2,1,3,1],     [2,1,3,1],     [2,1,3,1]],                     355).
instance(mb23d,5, [1000, 250, 250,1000], [2,6,2],   [[3,1,[2,4],1], [2,1],         [4,1],         [3,1]],          332).
instance(mc23d,5, [1000, 250, 500,1000], [1,6,4],   [[3,1,[2,4],1], [2,1],         [4,1],         [3,1]],          332).
instance(ma25d,5, [1000, 500, 500,1000], [2,1,1],   [[2,1,[3,4],1], [3,1],         [4,1],         [2,1]],         1000).
instance(mb21c,5, [1000, 500, 500, 500], [2,1,1],   [[2,1,3,1,4,1], [[2,3],1],     [2,1,[3,4],1], [[2,4],1]],     1244).
instance(mc21c,5, [1000, 500, 500, 500], [1,1,2],   [[2,1,3,1,4,1], [[2,4],1],     [4,1,[2,3],1], [[3,4],1]],     1244).
instance(ma25b,5, [1000,1000,1000,1000], [2,2,1],   [[2,1,3,1,4,1], [2,1,[3,4],1], [3,1,[2,4],1], [2,1,3,1,4,1]], 1997).


==> anc/solver.pl <==
% Author : Nicolas Beldiceanu, IMT Atlantique
% Date   : November 20 2025
% Purpose: solve the subproblem for planning hydrogen containers

:- use_module(library(lists)).
:- use_module(library(clpfd)).
:- use_module(dfa).
:- use_module(instances).

top(Instance) :-
    findall(Name, instance(Name,_,_,_,_,_), Names),
    member(Instance, Names),
    solver(Instance),
    false.
top(_).

solver(Instance) :-
    statistics(runtime, [StartTime|_]), retractall(start_time(_)), assert(start_time(StartTime)),
    write('Instance = '), write(Instance),
    instance(Instance, ReloadTime, CapacityContainers, NeedPerTimeSlotCustomers, VisitedCustomersByEachContainer, UpperBound),
    retractall(best_sol(_, _, _)), assert(best_sol(0, [], [])),
    findall(Columns-Rows, get_basic_solutions(CapacityContainers, VisitedCustomersByEachContainer, Columns, Rows), Sols),
    extend_sols(Sols, ReloadTime, CapacityContainers, NeedPerTimeSlotCustomers, UpperBound),
    false.
solver(_) :-
    start_time(StartTime),
    statistics(runtime, [EndTime|_]),
    Time is EndTime-StartTime,     write(', Time = '), write(Time),
    best_sol(Cost, Lengths, Rows), write(', Opt = '), write(Cost), write(', Pi = '), write(Lengths), write(','), nl, write('V = '), write(Rows), nl,
    false.

get_basic_solutions(CapacityContainers, VisitedCustomersByEachContainer, Columns, Rows) :-
    gen_permutations(VisitedCustomersByEachContainer, OrderedVisitedCustomersByEachContainer),
    gen_automata(OrderedVisitedCustomersByEachContainer, 1, Automata),
%   get_nb_states(Automata, NbStatesAutomata), write('nb states automata = '), write(NbStatesAutomata), nl,
    kernel_cartesian_product(Automata, ProdVars-[all_distinct(ProdVars)], CartesianProductAutomaton, TableLabels, _),
    kernel_remove_self_loops(CartesianProductAutomaton, CartesianProductAutomatonWithoutLoops),
    get_nb_states([CartesianProductAutomatonWithoutLoops], [NbStatesCartesianProductAutomatonWithoutLoops]),
%   write('nb states = '), write(NbStatesCartesianProductAutomatonWithoutLoops), nl,
%   write('table labels = '), write(TableLabels), nl,
%   write(CartesianProductAutomaton), nl,
%   write(CartesianProductAutomatonWithoutLoops), nl,
    (NbStatesCartesianProductAutomatonWithoutLoops > 0 ->
        length(CapacityContainers, NbContainers),
        NbLocations is NbContainers+1,
        CartesianProductAutomatonWithoutLoops = kernel(SourceSinks,Arcs),
        findall(Label, member([Label|_],TableLabels), Labels), sort(Labels, SortedLabels), list_to_fdset(SortedLabels,FDset),
        N in 1..NbStatesCartesianProductAutomatonWithoutLoops,
        indomain(N),
        length(SeqProdVars, N),
        declare_domain_vars_in_set(SeqProdVars, FDset),
        gen_columns(N, NbContainers, NbLocations, Columns),
        transpose(Columns, Rows),
        complete_columns(SeqProdVars, Columns, CompletedColumns),
        automaton(SeqProdVars, SourceSinks, Arcs),
        table(CompletedColumns, TableLabels),
        labeling([], SeqProdVars),
%       write('seq prod vars = '), write(SeqProdVars), nl, write('rows = '), write(Rows), nl, nl,
        true
    ;
        false
    ).

kernel_remove_self_loops(Automaton, AutomatonWithoutLoops) :-
    Automaton = kernel(SourcesSinks,Arcs),
    remove_loops(Arcs, ArcsWithoutLoops),
    kernel_normalize(kernel(SourcesSinks, ArcsWithoutLoops), AutomatonWithoutLoops).

remove_loops([], []) :- !.
remove_loops([arc(S,_,T)|R], U) :-
    S == T, !,
    remove_loops(R, U).
remove_loops([Arc|R], [Arc|S]) :-
    remove_loops(R, S).

declare_domain_vars_in_set([], _) :- !.
declare_domain_vars_in_set([Var|R], FDset) :-
    Var in_set FDset,
    declare_domain_vars_in_set(R, FDset).

complete_columns([], [], []) :- !.
complete_columns([SeqProdVar|R], [Column|S], [[SeqProdVar|Column]|T]) :-
    complete_columns(R, S, T).

gen_columns(0, _, _, []) :- !.
gen_columns(N, NbContainers, NbLocations, [Column|R]) :-
    N > 0,
    length(Column, NbContainers),
    domain(Column, 1, NbLocations),
    N1 is N-1,
    gen_columns(N1, NbContainers, NbLocations, R).

gen_automata([], _, []) :- !.
gen_automata([Sequence|R], First, [Automaton|S]) :-
    (First = 1 -> automaton(pword(Sequence), Automaton) ; cyclic(pword(Sequence), Automaton)),
    gen_automata(R, 0, S).

% model for extending a found structural solution of the product automaton
extend_sols([], _, _, _, _) :- !.
extend_sols([Sol|R], ReloadTime, CapacityContainers, NeedPerTimeSlotCustomers, UpperBound1) :-
    extend(Sol, ReloadTime, CapacityContainers, NeedPerTimeSlotCustomers, UpperBound1),
    extend_sols(R, ReloadTime, CapacityContainers, NeedPerTimeSlotCustomers, UpperBound1).

extend(Columns-Rows, ReloadTime, CapacityContainers, NeedPerTimeSlotCustomers, UpperBound) :-
    best_sol(CurCost, _, _), Cost in CurCost..UpperBound,
    gen_lengths_vars(Columns, Lengths, SumLengths, ReloadTime, CapacityContainers, NeedPerTimeSlotCustomers, UpperBound),
    gen_capa_ctrs(Rows, 1, Lengths, CapacityContainers, NeedPerTimeSlotCustomers, Cost, AllPairsLenSum),
    call(Cost #= SumLengths),
%   write('----------> all pairs len sum = '), write(AllPairsLenSum), nl,
    maximize((get_tigh_upper_bounds(AllPairsLenSum), labeling_dicho_down(Lengths)), Cost, [all]),
    best_sol(BestCost, _, _),
%   (Cost > BestCost -> retractall(best_sol(_,_,_)), assert(best_sol(Cost,Lengths,Rows)), write('better sol of cost '), write(Cost), nl ; write('not better sol'), nl),
    (Cost > BestCost -> retractall(best_sol(_,_,_)), assert(best_sol(Cost,Lengths,Rows)) ; true),
    false. % remove posted constraints
extend(_, _, _, _, _).

gen_lengths_vars([], [], 0, _, _, _, _) :- !. % nl.
gen_lengths_vars([Column|R], [LengthVar|S], LengthVar+T, ReloadTime, CapacityContainers, NeedPerTimeSlotCustomers, UpperBound) :-
    gen_max_lengths_var(Column, CapacityContainers, NeedPerTimeSlotCustomers, UpperBound, MaxLengthVar),
    LengthVar in ReloadTime..MaxLengthVar,
    gen_lengths_vars(R, S, T, ReloadTime, CapacityContainers, NeedPerTimeSlotCustomers, UpperBound).

gen_max_lengths_var([], _, _, BestMax, BestMax) :- !.
gen_max_lengths_var([1|R], [_|S], Need, CurMax, BestMax) :- !,
    gen_max_lengths_var(R, S, Need, CurMax, BestMax).
gen_max_lengths_var([C|R], [Capa|S], Need, CurMax, BestMax) :-
    C1 is C-1, nth1(C1, Need, D),
    Max is Capa // D,
    NewMax is min(CurMax, Max),
    gen_max_lengths_var(R, S, Need, NewMax, BestMax).

gen_capa_ctrs([], _, _, _, _, _, []) :- !.
gen_capa_ctrs([Row|R], I, Lengths, [Capa|S], Need, Cost, AllPairsLenSum) :-
    normalize_row(I, Row, Lengths, NormalizedRow, NormalizedLengths),
%   nl, write('row: '), write(Row), write(' lengths: '), write(Lengths), write(' normalized row: '), write(NormalizedRow), write(' normalised lengths: '), write(NormalizedLengths), nl,
    gen_capa_ctrs_for_a_container(NormalizedRow, NormalizedLengths, _, [], [], Capa, Need, SumLength, PairsLenSum),
%   write('sum length = '), write(SumLength), write(' pairs len sum = '), write(PairsLenSum), nl,
    call(SumLength #= Cost),
    I1 is I+1,
    gen_capa_ctrs(R, I1, Lengths, S, Need, Cost, T),
    append(PairsLenSum, T, AllPairsLenSum).

normalize_row(1, Row, Lengths, Row, Lengths) :- !.
normalize_row(_, [1|R], Lengths, [1|R], Lengths) :- !.
normalize_row(I, Row, Lengths, NormalizedRow, NormalizedLengths) :-
    rotate_list(Row, RotatedRow),
    rotate_list(Lengths, RotatedLengths),
    normalize_row(I, RotatedRow, RotatedLengths, NormalizedRow, NormalizedLengths).

gen_capa_ctrs_for_a_container([], [], _, [], [], _, _, 0, []) :- !,                                                                                      % if scan all locations visited by current container and no last customer
    true. % write('scan all locations, no last customer'), nl.
gen_capa_ctrs_for_a_container([], [], LastDemand, LenLastCustomerWithSameDemand, WeigthedLen, Capa, _, SumWeigthedLen, W) :- !,                          % if scan all locations visited by current container and a last customer stretch
    true, % write('scan all locations, handle last customer'), nl,
    (LenLastCustomerWithSameDemand = [Len] ->
        true % , write('use '), write(Len), nl
    ;                                                                                                                                                    % put a maximum length on the stretch of the last customer
        gen_sum(LenLastCustomerWithSameDemand, SumLen), call(Len #= SumLen) % write('create '), write(Len), write('='), write(SumLen), nl
    ),
    Limit is Capa // LastDemand, call(Len #=< Limit), % write('create capa constraint on '), write(Len), write(' wrt to limit '), write(Limit), nl,
    (WeigthedLen = [] ->
        SumWeigthedLen = Len, W = []
    ;
        gen_capa_ctr([LastDemand-Len|WeigthedLen], Capa, SumWeigthedLen, SumWeigthedLenVars), W = [SumWeigthedLen-SumWeigthedLenVars]
    ).
gen_capa_ctrs_for_a_container([1|R], [L|S], _, [], [], Capa, Need, L+U, V) :- !,                                                                         % if at refill site and if no last customer
%   write('at refill site and no last customer: add '), write(L), write(' for computing the cost'), nl,
    gen_capa_ctrs_for_a_container(R, S, _, [], [], Capa, Need, U, V).                                                                                    % the length of the stay L on the refill site is counted in the total length
gen_capa_ctrs_for_a_container([1|R], [L|S], LastDemand, LenLastCustomerWithSameDemand, WeigthedLen, Capa, Need, SumWeigthedLen+L+U, W) :- !,             % if at refill site and if there is a last customer
%   write('at refill site and last customer with demand '), write(LastDemand), write(': handle last customer'), nl,
    (LenLastCustomerWithSameDemand = [Len] ->
        true % , write('use '), write(Len), nl
    ;                                                                                                                                                    % put a maximum length on the stretch of the last customer
        gen_sum(LenLastCustomerWithSameDemand, SumLen), call(Len #= SumLen) % , write('create '), write(Len), write('='), write(SumLen), nl
    ),
    Limit is Capa // LastDemand, call(Len #=< Limit),                                                                                                    % computed from the capacity of the container and the demand of the customer
%   write('create capa constraint on '), write(Len), write(' wrt to limit '), write(Limit), nl,
    (WeigthedLen = [] ->
        SumWeigthedLen=Len, W = V
    ;
        gen_capa_ctr([LastDemand-Len|WeigthedLen], Capa, SumWeigthedLen, SumWeigthedLenVars), W = [SumWeigthedLen-SumWeigthedLenVars|V]
    ),
    gen_capa_ctrs_for_a_container(R, S, _, [], [], Capa, Need, U, V).                                                                                    % the length Len of the last customer and the length of the stay L on the refill site are counted in the total length
gen_capa_ctrs_for_a_container([C|R], [L|S], _, [], [], Capa, Need, U, V) :- !,                                                                           % if no last customer and if at customer C
%   write('at customer '), write(C), write(' and no last customer'), nl,
    C1 is C-1, nth1(C1, Need, D),
    gen_capa_ctrs_for_a_container(R, S, D, [L], [], Capa, Need, U, V).                                                                                   % accumulate corresponding length in the lengths attached to new stretch of customer with same demand

gen_capa_ctrs_for_a_container([C|R], [L|S], LastDemand, LenLastCustomerWithSameDemand, WeigthedLen, Capa, Need, U, V) :-                                 % if last customer has the same demand as current customer
    C1 is C-1, nth1(C1, Need, D), D = LastDemand, !,
%   write('at customer '), write(C), write(' which has the same demand '), write(D), write(' as last customer'), nl,
    gen_capa_ctrs_for_a_container(R, S, LastDemand, [L|LenLastCustomerWithSameDemand], WeigthedLen, Capa, Need, U, V).

gen_capa_ctrs_for_a_container([C|R], [L|S], LastDemand, LenLastCustomerWithSameDemand, WeigthedLen, Capa, Need, U, V) :-                                 % if last customer has a different demand from current customer
    (LenLastCustomerWithSameDemand = [Len] ->
        true % , write('use '), write(Len)
    ;
        gen_sum(LenLastCustomerWithSameDemand, SumLen), call(Len #= SumLen) % , write('create '), write(Len), write('='), write(SumLen), nl
    ),
    Limit is Capa // LastDemand, call(Len #=< Limit), % write('create capa constraint on '), write(Len), write(' wrt to limit '), write(Limit), nl,
    C1 is C-1, nth1(C1, Need, NewDemand),                                                                                                                % get new demand
    gen_capa_ctrs_for_a_container(R, S, NewDemand, [L], [LastDemand-Len|WeigthedLen], Capa, Need, U, V).

gen_capa_ctr(WeigthedLen, Capa, SumLen, Vars) :-
    gen_var_sum_coef(WeigthedLen, Vars, SumCoefVars, SumVars),
    call(SumCoefVars #=< Capa),
    get_tight_upper_bound(Vars, SumVars, UpperBound),
    SumLen in 1..UpperBound,
%   write('create sum constraints: '), write(SumLen), write(' = '), write(SumVars), nl,
    call(SumLen #= SumVars).

gen_var_sum_coef([], [], 0, 0) :- !.
gen_var_sum_coef([Coef-Var|R], [Var|S], Coef*Var+T, Var+U) :-
    gen_var_sum_coef(R, S, T, U).

get_tight_upper_bound(Vars, SumVars, _) :-
    retractall(upper_bound(_)),
    call(Cost #= SumVars), % fd_min(Cost, Min), fd_max(Cost, Max), write('min = '), write(Min), write(' max = '), write(Max),
    maximize(labeling([down], Vars), Cost, [best]), % write(' best ============================'), write(Cost), nl,
    assert(upper_bound(Cost)),
    false.
get_tight_upper_bound(_, _, UpperBound) :-
    upper_bound(UpperBound).

get_tigh_upper_bounds([]) :- !.
get_tigh_upper_bounds([Sum-Vars|R]) :-
%   fd_max(Sum, Max), write('.................... old max = '), write(Max),
    get_tighter_upper_bound(Sum, Vars, UpperBound),
%   write(' new upper bound = '), write(UpperBound), nl,
    Sum #=< UpperBound,
    get_tigh_upper_bounds(R).

get_tighter_upper_bound(Sum, Vars, _) :-
    retractall(upper_bound(_)),
    maximize(labeling([down], Vars), Sum, [best]),
    assert(upper_bound(Sum)),
    false.
get_tighter_upper_bound(_, _, UpperBound) :-
    upper_bound(UpperBound).

labeling_dicho_down([]) :- !. % enumeration
labeling_dicho_down([V|R]) :-
    select_max_range([V|R], SelectedVar, RestVars),
    (ground(SelectedVar) -> true                         ;
                            fd_min(SelectedVar, Min),
                            fd_max(SelectedVar, Max),
                            Mid is (Min+Max) // 2,
                            dico(SelectedVar, Mid),
                            (integer(SelectedVar) ->
                                labeling_dicho_down(RestVars)
                            ;
                                labeling_dicho_down([SelectedVar|RestVars])
                            )
    ).

select_max_range([], end, []) :- !.
select_max_range([V|R], SelectedVar, RestVars) :-
    (integer(V) ->
        select_max_range(R, SelectedVar, RestVars)
    ;
        fd_min(V, Min),
        fd_max(V, Max),
        Range is Max-Min,
        select_max_range(R, V-Range, [], SelectedVar, RestVars)
    ).

select_max_range([], SelectedVar-_, RestVars, SelectedVar, RestVars) :- !.
select_max_range([U|R], Var-RangeVar, Rest, SelectedVar, RestVars) :-
    (integer(U) ->
        select_max_range(R, Var-RangeVar, Rest, SelectedVar, RestVars)
    ;
        fd_min(U, Min), fd_max(U, Max), RangeU is Max-Min,
        (RangeU > RangeVar ->
            select_max_range(R, U-RangeU, [Var|Rest], SelectedVar, RestVars)
        ;
            select_max_range(R, Var-RangeVar, [U|Rest], SelectedVar, RestVars)
        )
    ).

dico(U, Mid) :- U #> Mid.
dico(U, Mid) :- U #=< Mid.

% utilities
cyclic(pword(Seq), CyclicAutomaton) :- !,
    automaton(pword(Seq), Automaton),
    kernel_pcyclic(Automaton, CyclicAutomaton).

% Seq = [s1,s2,...,sn], s1^+ s2^+ ... sn^+ (where consecutive letters are not necessarly distinct)
automaton(pword(Seq), PWordAutomaton) :- !,
    length(Seq, N), N1 is N+1,
    findall(Arc, (within(1,N,S), S1 is S+1, nth1(S, Seq, L), member(Arc,[arc(S,L,S1),arc(S1,L,S1)])), Transitions),
    kernel_normalize(kernel([source(1),sink(N1)], Transitions), PWordAutomaton).

get_nb_states([], []) :- !.
get_nb_states([Automaton|R], [NbStates|S]) :-
    get_states(Automaton, States),
    length(States, NbStates),
    get_nb_states(R, S).

gen_permutations([], []) :- !.
gen_permutations([L|R], [P|S]) :-
    gen_permuts(L, P),
    gen_permutations(R, S).
    
gen_permuts([], []) :- !.
gen_permuts([V|R], T) :-
    integer(V), !,
    gen_permuts(R, S),
    append([V], S, T).
gen_permuts([L|R], T) :-
    permute(L, P),
    gen_permuts(R, S),
    append(P, S, T).

permute([], []) :- !.
permute([V|R], S) :-
    permute(R, T),
    insere(V, T, S).

insere(V, L, [V|L]).
insere(V, [U|R], [U|S]) :-
    insere(V, R, S).

gen_sum([], 0) :- !.
gen_sum([V|R], V+S) :-
    gen_sum(R, S).


==> anc/stat.pl <==
% Author : Nicolas Beldiceanu, IMT Atlantique
% Date   : November 06 2025
% Purpose: generate statistics wrt all instances for the synchronised product paper

:- use_module(library(lists)).
:- use_module(library(clpfd)).
:- use_module(dfa).
:- use_module(instances).

% Nb instance with 3 containers is 63
% Nb product with 3 containers is 82
% Nb product with 0 solutions = 2
% In  states:   min = 196 max = 1805 mean = 437.7317073170732 std dev = 435.51892369572755
% Out states:   min = 0 max = 13 mean = 5.646341463414634 std dev = 2.6336099273158116
% Out alphabet: min = 0 max = 6 mean = 3.475609756097561 std dev = 1.2804878048780475
% Nb instance with 4 containers is 55
% Nb product with 4 containers is 179
% Nb product with 0 solutions = 81
% In  states:   min = 2058 max = 229593 mean = 29920.31843575419 std dev = 37359.361146701376
% Out states:   min = 0 max = 61 mean = 6.418994413407821 std dev = 9.034253691972463
% Out alphabet: min = 0 max = 24 mean = 4.167597765363128 std dev = 4.675487049011022
top :-
    retractall(stat(_,_,_,_,_,_,_)),
    findall(Name, instance(Name,_,_,_,_,_), Names),
    member(Instance, Names),
    instance(Instance, _, _, NeedPerTimeSlotCustomers, VisitedCustomersByEachContainer, _),
    length(VisitedCustomersByEachContainer, NbContainers),
    gen_permutations(VisitedCustomersByEachContainer, OrderedVisitedCustomersByEachContainer),
    gen_automata(OrderedVisitedCustomersByEachContainer, 1, Automata),
    kernel_cartesian_product(Automata, ProdVars-[all_distinct(ProdVars)], CartesianProductAutomaton, Labels, _),
    length(Labels, SizeOutputAlphabet),
    get_nb_states([CartesianProductAutomaton], [NbStatesCartesianProduct]),
    get_nb_states(Automata, NbStatesAutomata),
    prod(NbStatesAutomata, Prod),
    length(NeedPerTimeSlotCustomers, M),
    NbLocations is M+1, % size of input alphabet of initial automata
    assert(stat(Instance, NbLocations, NbContainers, NbStatesCartesianProduct, Prod, NbStatesAutomata, SizeOutputAlphabet)),
    false.
top :-
    member(NbContainers, [3,4]),
    findall(Name, (instance(Name,_,Capa,_,_,_), length(Capa,NbContainers)), Names),
    length(Names, NbInstances),
    findall(NbStatesCartesianProduct, stat(_, _, NbContainers, 0,                        _,    _, _                 ), List0),
    findall(Prod,                     stat(_, _, NbContainers, _,                        Prod, _, _                 ), List1),
    findall(NbStatesCartesianProduct, stat(_, _, NbContainers, NbStatesCartesianProduct, _,    _, _                 ), List2),
    findall(SizeOutputAlphabet,       stat(_, _, NbContainers, _,                        _,    _, SizeOutputAlphabet), List3),
    length(List0, N0),
    length(List1, N1),
    stat(List1, Min1, Max1, Mean1, StdDev1),
    stat(List2, Min2, Max2, Mean2, StdDev2),
    stat(List3, Min3, Max3, Mean3, StdDev3),
    write('Nb instance with '), write(NbContainers), write(' containers is '), write(NbInstances), nl,
    write('Nb product with '),  write(NbContainers), write(' containers is '), write(N1), nl,
    write('Nb product with 0 solutions = '), write(N0), nl,
    write('In  states:   '), write('min = '), write(Min1), write(' max = '), write(Max1), write(' mean = '), write(Mean1), write(' std dev = '), write(StdDev1), nl,
    write('Out states:   '), write('min = '), write(Min2), write(' max = '), write(Max2), write(' mean = '), write(Mean2), write(' std dev = '), write(StdDev2), nl,
    write('Out alphabet: '), write('min = '), write(Min3), write(' max = '), write(Max3), write(' mean = '), write(Mean3), write(' std dev = '), write(StdDev3), nl,
    false.
top.

stat(List, Min, Max, Mean, StdDev) :-
    min_member(Min, List),
    max_member(Max, List),
    mean(List, Mean),
    std_dev(List, StdDev).

mean(List, Mean) :-
    length(List, N),
    sumlist(List, Sum),
    Mean is Sum / N.

sum_of_squared_diffs([], _, 0).
sum_of_squared_diffs([X|Xs], Mean, SumSqDiffs) :-
    Diff is X - Mean,
    SquaredDiff is Diff * Diff,
    sum_of_squared_diffs(Xs, Mean, RestSum),
    SumSqDiffs is SquaredDiff + RestSum.

std_dev(List, StdDev) :-
    mean(List, Mean),
    sum_of_squared_diffs(List, Mean, SumSqDiffs),
    length(List, N),
    N > 0,
    Variance is SumSqDiffs / N,
    StdDev is sqrt(Variance).

gen_automata([], _, []) :- !.
gen_automata([Sequence|R], First, [Automaton|S]) :-
    (First = 1 -> automaton(pword(Sequence), Automaton) ; cyclic(pword(Sequence), Automaton)),
    gen_automata(R, 0, S).

cyclic(pword(Seq), CyclicAutomaton) :- !,
    automaton(pword(Seq), Automaton),
    kernel_pcyclic(Automaton, CyclicAutomaton).

% Seq = [s1,s2,...,sn], s1^+ s2^+ ... sn^+ (where consecutive letters are not necessarly distinct)
automaton(pword(Seq), PWordAutomaton) :- !,
    length(Seq, N), N1 is N+1,
    findall(Arc, (within(1,N,S), S1 is S+1, nth1(S, Seq, L), member(Arc,[arc(S,L,S1),arc(S1,L,S1)])), Transitions),
    kernel_normalize(kernel([source(1),sink(N1)], Transitions), PWordAutomaton).

get_nb_states([], []) :- !.
get_nb_states([Automaton|R], [NbStates|S]) :-
    get_states(Automaton, States),
    length(States, NbStates),
    get_nb_states(R, S).

gen_permutations([], []) :- !.
gen_permutations([L|R], [P|S]) :-
    gen_permuts(L, P),
    gen_permutations(R, S).
    
gen_permuts([], []) :- !.
gen_permuts([V|R], T) :-
    integer(V), !,
    gen_permuts(R, S),
    append([V], S, T).
gen_permuts([L|R], T) :-
    permute(L, P),
    gen_permuts(R, S),
    append(P, S, T).

permute([], []) :- !.
permute([V|R], S) :-
    permute(R, T),
    insere(V, T, S).

insere(V, L, [V|L]).
insere(V, [U|R], [U|S]) :-
    insere(V, R, S).

prod([], 1) :- !.
prod([X|R], Prod) :-
    prod(R, P),
    Prod is X*P.

